Few-shot Non-line-of-sight Imaging with Signal-surface Collaborative Regularization

The non-line-of-sight imaging technique aims to reconstruct targets from multiply reflected light. For most existing methods, dense points on the relay surface are raster scanned to obtain high-quality reconstructions, which requires a long acquisition time. In this work, we propose a signal-surface collaborative regularization (SSCR) framework that provides noise-robust reconstructions with a minimal number of measurements. Using Bayesian inference, we design joint regularizations of the estimated signal, the 3D voxel-based representation of the objects, and the 2D surface-based description of the targets. To our best knowledge, this is the first work that combines regularizations in mixed dimensions for hidden targets. Experiments on synthetic and experimental datasets illustrated the efficiency and robustness of the proposed method under both confocal and non-confocal settings. We report the reconstruction of the hidden targets with complex geometric structures with only $5 \times 5$ confocal measurements from public datasets, indicating an acceleration of the conventional measurement process by a factor of 10000. Besides, the proposed method enjoys low time and memory complexities with sparse measurements. Our approach has great potential in real-time non-line-of-sight imaging applications such as rescue operations and autonomous driving.

==> anc/PaperForReview.bbl <==
\begin{thebibliography}{1}\itemsep=-1pt

\bibitem{DDTF}
Jian-Feng Cai, Hui Ji, Zuowei Shen, and Gui-Bo Ye.
\newblock Data-driven tight frame construction and image denoising.
\newblock {\em Applied and Computational Harmonic Analysis}, 37(1):89--105,
  2014.

\bibitem{SBI}
Tom Goldstein and Stanley Osher.
\newblock The split bregman method for l1-regularized problems.
\newblock {\em SIAM Journal on Imaging Sciences}, 2(2):323--343, 2009.

\bibitem{LOG_BP}
Martin Laurenzis and Andreas Velten.
\newblock Feature selection and back-projection algorithms for nonline-of-sight
  laser-gated viewing.
\newblock {\em Journal of Electronic Imaging}, 23(6):063003, 2014.

\bibitem{FK}
David~B. Lindell, Gordon Wetzstein, and Matthew O’Toole.
\newblock Wave-based non-line-of-sight imaging using fast f-k migration.
\newblock {\em ACM Trans. Graph. (SIGGRAPH)}, 38(4):116, 2019.

\bibitem{Phasor}
Xiaochun Liu, Sebastian Bauer, and Andreas Velten.
\newblock Phasor field diffraction based reconstruction for fast
  non-line-of-sight imaging systems.
\newblock {\em Nature Communications}, 11(1):1645, Apr 2020.

\bibitem{SOCR}
Xintong Liu, Jianyu Wang, Zhupeng Li, Zuoqiang Shi, Xing Fu, and Lingyun Qiu.
\newblock Non-line-of-sight reconstruction with signal--object collaborative
  regularization.
\newblock {\em Light: Science {\&} Applications}, 10(1):198, Sep 2021.

\bibitem{CC-SOCR}
Xintong Liu, Jianyu Wang, Leping Xiao, Zuoqiang Shi, Xing Fu, and Lingyun Qiu.
\newblock Non-line-of-sight imaging with arbitrary illumination and detection
  pattern.
\newblock {\em arXiv preprint arXiv:2211.00648}, 2022.

\bibitem{LCT}
Matthew O'Toole, David~B. Lindell, and Gordon Wetzstein.
\newblock Confocal non-line-of-sight imaging based on the light-cone transform.
\newblock {\em Nature}, 555(7696):338--341, Mar 2018.

\bibitem{DLCT}
Sean~I. Young, David~B. Lindell, Bernd Girod, David Taubman, and Gordon
  Wetzstein.
\newblock Non-line-of-sight surface reconstruction using the directional
  light-cone transform.
\newblock In {\em Proceedings of the IEEE/CVF Conference on Computer Vision and
  Pattern Recognition (CVPR)}, June 2020.

\end{thebibliography}


==> anc/PaperForReview.brf <==
\backcite {LOG_BP}{{2}{\caption@xref {??}{ on input line 82}}{table.caption.1}}
\backcite {FK}{{2}{\caption@xref {??}{ on input line 83}}{table.caption.1}}
\backcite {Phasor}{{2}{\caption@xref {??}{ on input line 84}}{table.caption.1}}
\backcite {LCT}{{2}{\caption@xref {??}{ on input line 85}}{table.caption.1}}
\backcite {DLCT}{{2}{\caption@xref {??}{ on input line 86}}{table.caption.1}}
\backcite {SOCR}{{2}{\caption@xref {??}{ on input line 87}}{table.caption.1}}
\backcite {CC-SOCR}{{2}{\caption@xref {??}{ on input line 88}}{table.caption.1}}
\backcite {SBI}{{2}{2.1}{equation.2.5}}
\backcite {SBI}{{2}{2.1}{equation.2.6}}
\backcite {DDTF, SOCR}{{3}{2.2}{equation.2.18}}
\backcite {SOCR}{{3}{2.2}{equation.2.18}}
\backcite {SOCR}{{3}{2.2}{equation.2.18}}
\backcite {CC-SOCR}{{3}{2.2}{equation.2.20}}
\backcite {SOCR}{{4}{2.2}{equation.2.29}}
\backcite {FK}{{5}{3}{section.3}}


==> anc/PaperForReview.out <==
\BOOKMARK [1][-]{section.1}{\376\377\000.\000\040\000I\000n\000t\000r\000o\000d\000u\000c\000t\000i\000o\000n}{}% 1
\BOOKMARK [1][-]{section.2}{\376\377\000.\000\040\000T\000h\000e\000\040\000S\000S\000C\000R\000\040\000a\000l\000g\000o\000r\000i\000t\000h\000m}{}% 2
\BOOKMARK [2][-]{subsection.2.1}{\376\377\000.\000\040\000T\000h\000e\000\040\000i\000n\000i\000t\000i\000a\000l\000i\000z\000a\000t\000i\000o\000n\000\040\000s\000t\000a\000g\000e}{section.2}% 3
\BOOKMARK [2][-]{subsection.2.2}{\376\377\000.\000\040\000T\000h\000e\000\040\000i\000t\000e\000r\000a\000t\000i\000o\000n\000\040\000s\000t\000a\000g\000e}{section.2}% 4
\BOOKMARK [1][-]{section.3}{\376\377\000.\000\040\000R\000e\000c\000o\000n\000s\000t\000r\000u\000c\000t\000i\000o\000n\000s\000\040\000w\000i\000t\000h\000o\000u\000t\000\040\000r\000e\000g\000u\000l\000a\000r\000i\000z\000a\000t\000i\000o\000n\000s}{}% 5
\BOOKMARK [1][-]{section.4}{\376\377\000.\000\040\000R\000e\000c\000o\000n\000s\000t\000r\000u\000c\000t\000i\000o\000n\000\040\000r\000e\000s\000u\000l\000t\000s\000\040\000o\000f\000\040\000t\000h\000e\000\040\000p\000y\000r\000a\000m\000i\000d}{}% 6
\BOOKMARK [1][-]{section.5}{\376\377\000.\000\040\000R\000e\000c\000o\000n\000s\000t\000r\000u\000c\000t\000i\000o\000n\000\040\000r\000e\000s\000u\000l\000t\000s\000\040\000o\000f\000\040\000t\000h\000e\000\040\000s\000t\000a\000t\000u\000e}{}% 7
\BOOKMARK [1][-]{section.6}{\376\377\000.\000\040\000R\000e\000c\000o\000n\000s\000t\000r\000u\000c\000t\000i\000o\000n\000\040\000r\000e\000s\000u\000l\000t\000s\000\040\000o\000f\000\040\000t\000h\000e\000\040\000f\000i\000g\000u\000r\000e\000\040\000`\0004\000'}{}% 8


==> anc/PaperForReview.synctex <==
SyncTeX Version:1
Input:1:c:/Users/liu-x/Desktop/anc/./PaperForReview.tex
Input:2:c:/texlive/2021/texmf-dist/tex/latex/base/article.cls
Input:3:c:/texlive/2021/texmf-dist/tex/latex/base/size10.clo
Input:4:c:/Users/liu-x/Desktop/anc/./cvpr.sty
Input:5:c:/texlive/2021/texmf-dist/tex/latex/psnfss/times.sty
Input:6:c:/texlive/2021/texmf-dist/tex/latex/cite/cite.sty
Input:7:c:/texlive/2021/texmf-dist/tex/latex/tools/xspace.sty
Input:8:c:/texlive/2021/texmf-dist/tex/latex/silence/silence.sty
Input:9:c:/texlive/2021/texmf-dist/tex/latex/etoolbox/etoolbox.sty
Input:10:c:/texlive/2021/texmf-dist/tex/latex/caption/caption.sty
Input:11:c:/texlive/2021/texmf-dist/tex/latex/caption/caption3.sty
Input:12:c:/texlive/2021/texmf-dist/tex/latex/graphics/keyval.sty
Input:13:c:/texlive/2021/texmf-dist/tex/latex/caption/subcaption.sty
Input:14:c:/texlive/2021/texmf-dist/tex/latex/url/url.sty
Input:15:c:/texlive/2021/texmf-dist/tex/latex/graphics/graphicx.sty
Input:16:c:/texlive/2021/texmf-dist/tex/latex/graphics/graphics.sty
Input:17:c:/texlive/2021/texmf-dist/tex/latex/graphics/trig.sty
Input:18:c:/texlive/2021/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
Input:19:c:/texlive/2021/texmf-dist/tex/latex/graphics-def/pdftex.def
Input:20:c:/texlive/2021/texmf-dist/tex/latex/amsmath/amsmath.sty
Input:21:c:/texlive/2021/texmf-dist/tex/latex/amsmath/amstext.sty
Input:22:c:/texlive/2021/texmf-dist/tex/latex/amsmath/amsgen.sty
Input:23:c:/texlive/2021/texmf-dist/tex/latex/amsmath/amsbsy.sty
Input:24:c:/texlive/2021/texmf-dist/tex/latex/amsmath/amsopn.sty
Input:25:c:/texlive/2021/texmf-dist/tex/latex/amsfonts/amssymb.sty
Input:26:c:/texlive/2021/texmf-dist/tex/latex/amsfonts/amsfonts.sty
Input:27:c:/texlive/2021/texmf-dist/tex/latex/booktabs/booktabs.sty
Input:28:c:/texlive/2021/texmf-dist/tex/latex/tools/bm.sty
Input:29:c:/texlive/2021/texmf-dist/tex/latex/bbding/bbding.sty
Input:30:c:/texlive/2021/texmf-dist/tex/latex/psnfss/pifont.sty
Input:31:c:/texlive/2021/texmf-dist/tex/latex/psnfss/upzd.fd
Input:32:c:/texlive/2021/texmf-dist/tex/latex/psnfss/upsy.fd
Input:33:c:/texlive/2021/texmf-dist/tex/latex/algorithms/algorithm.sty
Input:34:c:/texlive/2021/texmf-dist/tex/latex/float/float.sty
Input:35:c:/texlive/2021/texmf-dist/tex/latex/base/ifthen.sty
Input:36:c:/texlive/2021/texmf-dist/tex/latex/algorithms/algorithmic.sty
Input:37:c:/texlive/2021/texmf-dist/tex/latex/hyperref/hyperref.sty
Input:38:c:/texlive/2021/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty
Input:39:c:/texlive/2021/texmf-dist/tex/generic/iftex/iftex.sty
Input:40:c:/texlive/2021/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
Input:41:c:/texlive/2021/texmf-dist/tex/generic/infwarerr/infwarerr.sty
Input:42:c:/texlive/2021/texmf-dist/tex/generic/kvsetkeys/kvsetkeys.sty
Input:43:c:/texlive/2021/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty
Input:44:c:/texlive/2021/texmf-dist/tex/generic/pdfescape/pdfescape.sty
Input:45:c:/texlive/2021/texmf-dist/tex/latex/hycolor/hycolor.sty
Input:46:c:/texlive/2021/texmf-dist/tex/latex/letltxmacro/letltxmacro.sty
Input:47:c:/texlive/2021/texmf-dist/tex/latex/auxhook/auxhook.sty
Input:48:c:/texlive/2021/texmf-dist/tex/latex/kvoptions/kvoptions.sty
Input:49:c:/texlive/2021/texmf-dist/tex/latex/hyperref/pd1enc.def
Input:50:c:/texlive/2021/texmf-dist/tex/latex/hyperref/hyperref-langpatches.def
Input:51:c:/texlive/2021/texmf-dist/tex/generic/intcalc/intcalc.sty
Input:52:c:/texlive/2021/texmf-dist/tex/generic/etexcmds/etexcmds.sty
Input:53:c:/texlive/2021/texmf-dist/tex/latex/hyperref/puenc.def
Input:54:c:/texlive/2021/texmf-dist/tex/latex/hyperref/backref.sty
Input:55:c:/texlive/2021/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
Input:56:c:/texlive/2021/texmf-dist/tex/latex/base/atveryend-ltx.sty
Input:57:c:/texlive/2021/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty
Input:58:c:/texlive/2021/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty
Input:59:c:/texlive/2021/texmf-dist/tex/generic/bitset/bitset.sty
Input:60:c:/texlive/2021/texmf-dist/tex/latex/base/atbegshi-ltx.sty
Input:61:c:/texlive/2021/texmf-dist/tex/latex/hyperref/hpdftex.def
Input:62:c:/texlive/2021/texmf-dist/tex/latex/cleveref/cleveref.sty
Input:63:c:/texlive/2021/texmf-dist/tex/latex/psnfss/ot1ptm.fd
Input:64:c:/texlive/2021/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def
Input:65:c:/Users/liu-x/Desktop/anc/./PaperForReview.aux
Input:66:c:/texlive/2021/texmf-dist/tex/latex/graphics/color.sty
Input:67:c:/texlive/2021/texmf-dist/tex/latex/graphics-cfg/color.cfg
Input:68:c:/texlive/2021/texmf-dist/tex/latex/eepic/epic.sty
Input:69:c:/texlive/2021/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
Input:70:c:/texlive/2021/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
Input:71:c:/texlive/2021/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
Input:72:c:/texlive/2021/texmf-dist/tex/latex/hyperref/nameref.sty
Input:73:c:/texlive/2021/texmf-dist/tex/latex/refcount/refcount.sty
Input:74:c:/texlive/2021/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
Input:75:c:/Users/liu-x/Desktop/anc/./PaperForReview.out
Input:76:c:/Users/liu-x/Desktop/anc/./PaperForReview.out
Input:77:c:/texlive/2021/texmf-dist/tex/latex/amsfonts/umsa.fd
Input:78:c:/texlive/2021/texmf-dist/tex/latex/amsfonts/umsb.fd
Input:79:c:/texlive/2021/texmf-dist/tex/latex/psnfss/ts1ptm.fd
Input:80:c:/texlive/2021/texmf-dist/tex/latex/bbding/Uding.fd
Output:pdf
Magnification:1000
Unit:1
X Offset:0
Y Offset:0
Content:
!5431
{1
[1,153:4736286,48736910:31122136,44000624,0
h1,153:4736286,4736286:0,0,0
[1,153:4736286,4736286:0,0,0
(1,153:4736286,4670505:0,0,0
k1,153:4736286,4670505:1505616
)
]
[1,153:4736286,48736910:31122136,44000624,0
[1,153:4736286,4736286:15540941,0,0
(1,153:4736286,4736286:15540941,0,0
h1,153:4736286,4736286:0,0,0
(1,153:4736286,4736286:0,0,0
(1,153:4736286,4736286:0,0,0
g1,153:0,4736286
h1,153:0,4736286:0,0,0
k1,153:4736286,4736286:4736286
)
)
k1,153:20277227,4736286:15540941
g1,153:20277227,4736286
)
]
[1,153:4736286,48736910:31122136,44000624,0
[1,153:3296451,48736910:32561971,44000624,0
[1,153:3296451,4736286:32561971,0,0
(1,153:3296451,4736286:32561971,0,0
h1,153:3296451,4736286:32561971,0,0
)
]
[1,153:3296451,46770830:32561971,42034544,0
[1,65:3296451,14848575:32561971,10112289,0
[1,65:3296451,14848575:32561971,10112289,0
h1,65:3296451,4736286:0,0,0
(1,65:3296451,7692041:32561971,650217,192038
k1,65:11423801,7692041:8127350
(1,65:11423801,7692041:0,0,0
g1,65:11423801,7692041
g1,65:11423801,7692041
g1,65:11096121,7692041
(1,65:11096121,7692041:0,0,0
)
g1,65:11423801,7692041
)
x1,65:12000411,7692041
x1,65:13391438,7692041
x1,65:15069349,7692041
g1,65:15305278,7692041
x1,65:17297453,7692041
x1,65:19080101,7692041
x1,65:20180468,7692041
x1,65:22120723,7692041
g1,65:22356652,7692041
x1,65:25712484,7692041
g1,65:25948413,7692041
x1,65:27731073,7692041
g1,65:27731073,7692041
k1,65:35858422,7692041:8127349
)
(1,65:3296451,8871689:32561971,650217,192038
k1,65:7882542,8871689:4586091
h1,65:7882542,8871689:0,0,0
x1,65:10714604,8871689
x1,65:13649530,8871689
g1,65:13885459,8871689
x1,65:18499248,8871689
x1,65:18961671,8871689
x1,65:19371240,8871689
g1,65:19607169,8871689
x1,65:25583669,8871689
g1,65:25819598,8871689
x1,65:31272332,8871689
g1,65:31272332,8871689
k1,65:35858422,8871689:4586090
)
(1,65:3296451,11362057:32561971,642250,3027766
k1,65:5446543,11362057:2150092
h1,65:5446543,11362057:0,0,0
(1,65:5446543,11362057:28261788,642250,3027766
$1,65:5446543,11362057
[1,65:5446543,11362057:28261788,642250,3027766
(1,65:5446543,11362057:28261788,642250,275254
g1,65:5446543,11362057
(1,65:5446543,11362057:28261788,642250,275254
r1,153:5446543,11362057:0,917504,275254
g1,65:5839759,11362057
g1,65:5839759,11362057
g1,65:5839760,11362057
x1,65:8417665,11362057
g1,65:8614273,11362057
x1,65:9706618,11362057
$1,65:9706618,11362057
(1,65:9706618,11076667:311300,337875,0
x1,65:9985150,11076667
)
$1,65:10017918,11362057
x1,65:10214526,11362057
g1,65:10411134,11362057
x1,65:11678055,11362057
x1,65:12452698,11362057
g1,65:12649306,11362057
x1,65:13391693,11362057
x1,65:14464386,11362057
$1,65:14464386,11362057
(1,65:14464386,11076667:311300,337875,0
x1,65:14742918,11076667
)
$1,65:14775686,11362057
x1,65:14972294,11362057
g1,65:15168902,11362057
x1,65:17396850,11362057
g1,65:17593458,11362057
x1,65:19122266,11362057
$1,65:19122266,11362057
(1,65:19122266,11076667:311300,337875,0
x1,65:19400798,11076667
)
$1,65:19433566,11362057
x1,65:19630174,11362057
g1,65:19826782,11362057
x1,65:21399635,11362057
g1,65:21596243,11362057
x1,65:22426710,11362057
$1,65:22426710,11362057
(1,65:22426710,11076667:311300,337875,0
x1,65:22705242,11076667
)
$1,65:22738010,11362057
x1,65:22934618,11362057
g1,65:23131226,11362057
x1,65:25796435,11362057
g1,65:25993043,11362057
x1,65:27172680,11362057
$1,65:27172680,11362057
(1,65:27172680,11076667:744572,337875,101945
x1,65:27884484,11076667
)
$1,65:27917252,11362057
x1,65:28113860,11362057
g1,65:28310468,11362057
x1,65:31324848,11362057
g1,65:31521456,11362057
x1,65:32570543,11362057
$1,65:32570543,11362057
(1,65:32570543,11076667:744572,337875,101945
x1,65:33282347,11076667
)
$1,65:33315115,11362057
g1,65:33315115,11362057
g1,65:33708331,11362057
)
g1,65:33708331,11362057
)
(1,65:5446543,12279561:28261788,642250,275254
g1,65:5446543,12279561
(1,65:5446543,12279561:28261788,642250,275254
r1,153:5446543,12279561:0,917504,275254
g1,65:5839759,12279561
k1,65:19577437,12279561:13737678
k1,65:33315115,12279561:13737678
g1,65:33708331,12279561
)
g1,65:33708331,12279561
)
(1,65:5446543,13197065:28261788,642250,275254
g1,65:5446543,13197065
(1,65:5446543,13197065:28261788,642250,275254
r1,153:5446543,13197065:0,917504,275254
g1,65:5839759,13197065
k1,65:16076270,13197065:10236511
g1,65:16076271,13197065
x1,65:16469487,13197065
g1,65:16666095,13197065
x1,65:19593173,13197065
g1,65:19789781,13197065
x1,65:20969418,13197065
x1,65:21342973,13197065
x1,65:23078604,13197065
k1,65:33315115,13197065:10236511
g1,65:33708331,13197065
)
g1,65:33708331,13197065
)
(1,65:5446543,14114569:28261788,642250,275254
g1,65:5446543,14114569
(1,65:5446543,14114569:28261788,642250,275254
r1,153:5446543,14114569:0,917504,275254
g1,65:5839759,14114569
k1,65:7803905,14114569:1964146
g1,65:7803906,14114569
x1,65:8197122,14114569
g1,65:8393730,14114569
x1,65:8961531,14114569
x1,65:10237110,14114569
g1,65:10433718,14114569
x1,65:11656614,14114569
x1,65:11997922,14114569
g1,65:12194530,14114569
x1,65:14510537,14114569
g1,65:14707145,14114569
x1,65:17285021,14114569
g1,65:17481629,14114569
x1,65:18136724,14114569
g1,65:18333332,14114569
x1,65:22657849,14114569
g1,65:22854457,14114569
x1,65:25606142,14114569
g1,65:25802750,14114569
x1,65:26938353,14114569
g1,65:27134961,14114569
x1,65:31154362,14114569
g1,65:31350970,14114569
k1,65:33315115,14114569:1964145
g1,65:33708331,14114569
)
g1,65:33708331,14114569
)
]
$1,65:33708331,11362057
)
g1,65:33708331,11362057
k1,65:35858422,11362057:2150091
)
]
]
(1,153:3296451,46770830:32561971,30611535,0
(1,153:3296451,46770830:15540941,30611535,0
[1,112:3296451,46770830:15540941,30611535,0
(1,66:3296451,16814655:15540941,541848,11006
(1,66:3296451,16814655:1179648,541848,0
g1,66:3296451,16814655
x1,66:3689667,16814655
g1,66:4476099,16814655
)
g1,66:3689667,16814655
x1,66:3886275,16814655
g1,66:4082883,16814655
x1,66:5437098,16814655
x1,66:8350802,16814655
k1,66:18837392,16814655:10486590
g1,66:18837392,16814655
)
(1,69:4607173,18062490:14230219,446948,141880
(1,68:4607173,18062490:0,300151,0
g1,68:4607173,18062490
g1,68:3624131,18062490
g1,68:3296451,18062490
(1,68:3296451,18062490:983042,300151,0
k1,68:4279493,18062490:983042
(1,68:4279493,18062490:0,300151,0
k1,68:4050117,18062490:-229376
x1,68:4279493,18062490
)
)
g1,68:4607173,18062490
)
x1,68:5153085,18062490
k1,68:5395335,18062490:242250
x1,68:6232215,18062490
x1,68:7251941,18062490
k1,68:7494191,18062490:242250
x1,68:7821871,18062490
k1,68:8064121,18062490:242250
x1,68:8828265,18062490
k1,68:9070515,18062490:242250
x1,68:9835306,18062490
x1,68:10963818,18062490
k1,68:11206069,18062490:242251
x1,68:12006908,18062490
k1,68:12249158,18062490:242250
x1,68:12831766,18062490
x1,68:13341629,18062490
x1,68:14361355,18062490
k1,68:14603605,18062490:242250
x1,68:15149517,18062490
k1,68:15391767,18062490:242250
x1,68:16192606,18062490
k1,68:16434856,18062490:242250
x1,68:17308448,18062490
x1,68:18837392,18062490
k1,68:18837392,18062490:0
)
(1,69:4607173,18848922:14230219,446948,141880
x1,69:6210165,18848922
k1,68:6422507,18848922:212342
x1,68:6895666,18848922
x1,68:7551026,18848922
x1,68:8971167,18848922
k1,68:9183557,18848922:212390
x1,68:9693420,18848922
k1,68:9905811,18848922:212391
x1,68:10524467,18848922
x1,68:11525832,18848922
k1,68:11874644,18848922:348812
x1,68:12493300,18848922
x1,68:12731851,18848922
k1,68:12944241,18848922:212390
x1,68:14000008,18848922
k1,68:14212399,18848922:212391
x1,68:15122687,18848922
x1,68:15579471,18848922
k1,68:15791862,18848922:212391
x1,68:16774884,18848922
k1,68:16987274,18848922:212390
x1,68:17788113,18848922
k1,68:18000504,18848922:212391
x1,68:18619160,18848922
x1,68:18837392,18848922
k1,69:18837392,18848922:0
)
(1,69:4607173,19635354:14230219,446948,141880
x1,69:5626244,19635354
x1,69:5917220,19635354
x1,69:6863539,19635354
k1,68:7140831,19635354:277292
x1,68:7650694,19635354
k1,68:7927987,19635354:277293
x1,68:8728826,19635354
k1,68:9006118,19635354:277292
x1,68:9479277,19635354
x1,68:10134637,19635354
x1,68:11554778,19635354
k1,68:11832070,19635354:277292
x1,68:12741702,19635354
k1,68:13018994,19635354:277292
x1,68:13637650,19635354
k1,68:13914943,19635354:277293
x1,68:14861279,19635354
x1,68:15734863,19635354
k1,68:16012155,19635354:277292
x1,68:17249467,19635354
x1,68:17613833,19635354
x1,68:17925129,19635354
x1,68:18716144,19635354
x1,68:18837392,19635354
k1,68:18837392,19635354:0
)
(1,69:4607173,20421786:14230219,446948,141880
x1,69:5626253,20421786
k1,68:6012053,20421786:385800
x1,68:7177258,20421786
k1,68:7563057,20421786:385799
x1,68:8509393,20421786
k1,68:8895193,20421786:385800
x1,68:10205895,20421786
x1,68:11079487,20421786
k1,68:11465286,20421786:385799
x1,68:12593805,20421786
x1,68:13394644,20421786
x1,68:13712500,20421786
x1,68:13894683,20421786
x1,68:14804953,20421786
k1,68:15190753,20421786:385800
x1,68:15736665,20421786
k1,68:16122464,20421786:385799
x1,68:17323072,20421786
k1,68:17708872,20421786:385800
x1,68:18837392,20421786
k1,69:18837392,20421786:0
)
(1,69:4607173,21208218:14230219,446948,141880
x1,69:6791467,21208218
k1,68:7029232,21208218:237765
x1,68:7829416,21208218
k1,68:8067181,21208218:237765
x1,68:8685837,21208218
x1,68:8976813,21208218
x1,68:10396308,21208218
k1,68:10634073,21208218:237765
x1,68:11580409,21208218
k1,68:11818173,21208218:237764
x1,68:12946692,21208218
x1,68:13565348,21208218
x1,68:15130979,21208218
k1,68:15368744,21208218:237765
x1,68:16533958,21208218
k1,68:16771723,21208218:237765
x1,68:17062699,21208218
x1,68:17380555,21208218
x1,68:17999849,21208218
x1,68:18837392,21208218
k1,68:18837392,21208218:0
)
(1,69:4607173,21994650:14230219,446948,141880
x1,69:5116381,21994650
x1,69:6062717,21994650
x1,69:7336716,21994650
x1,69:8356442,21994650
g1,68:8520282,21994650
x1,68:8993441,21994650
x1,68:9648801,21994650
x1,68:11323870,21994650
g1,68:11487710,21994650
x1,68:12287894,21994650
g1,68:12451734,21994650
x1,68:12997646,21994650
x1,68:13325326,21994650
x1,68:14935541,21994650
k1,69:18837392,21994650:3901851
g1,69:18837392,21994650
)
(1,70:4607173,23315975:14230219,446948,9168
(1,69:4607173,23315975:0,300151,0
g1,69:4607173,23315975
g1,69:3624131,23315975
g1,69:3296451,23315975
(1,69:3296451,23315975:983042,300151,0
k1,69:4279493,23315975:983042
(1,69:4279493,23315975:0,300151,0
k1,69:4050117,23315975:-229376
x1,69:4279493,23315975
)
)
g1,69:4607173,23315975
)
x1,69:5153085,23315975
k1,69:5336945,23315975:183860
x1,69:7193551,23315975
k1,69:7377412,23315975:183861
x1,69:7705092,23315975
k1,69:7888952,23315975:183860
x1,69:8653096,23315975
k1,69:8836956,23315975:183860
x1,69:9747244,23315975
x1,69:10204028,23315975
k1,69:10387888,23315975:183860
x1,69:13009292,23315975
k1,69:13193153,23315975:183861
x1,69:16942422,23315975
k1,69:17126282,23315975:183860
x1,69:18837392,23315975
k1,69:18837392,23315975:0
)
(1,70:4607173,24102407:14230219,446948,141880
x1,70:5153085,24102407
k1,69:5394100,24102407:241015
x1,69:6194939,24102407
k1,69:6435954,24102407:241015
x1,69:7964880,24102407
k1,69:8205895,24102407:241015
x1,69:10208652,24102407
k1,69:10449667,24102407:241015
x1,69:11869818,24102407
k1,69:12110833,24102407:241015
x1,69:12620041,24102407
x1,69:16159597,24102407
k1,69:16594282,24102407:434685
x1,69:17540610,24102407
k1,69:17781625,24102407:241015
x1,69:18837392,24102407
k1,69:18837392,24102407:0
)
(1,70:4607173,24888839:14230219,446948,141880
x1,70:5645252,24888839
g1,69:5848412,24888839
x1,69:6176092,24888839
g1,69:6339932,24888839
x1,69:7286268,24888839
g1,69:7450108,24888839
x1,69:8488187,24888839
g1,69:8691347,24888839
x1,69:9019027,24888839
g1,69:9182867,24888839
x1,69:9692730,24888839
g1,69:9856570,24888839
x1,69:10657409,24888839
g1,69:10821249,24888839
x1,69:12131951,24888839
g1,69:12295791,24888839
x1,69:14097340,24888839
k1,70:18837392,24888839:4740052
g1,70:18837392,24888839
)
(1,71:4607173,26210164:14230219,446948,9168
(1,70:4607173,26210164:0,300151,0
g1,70:4607173,26210164
g1,70:3624131,26210164
g1,70:3296451,26210164
(1,70:3296451,26210164:983042,300151,0
k1,70:4279493,26210164:983042
(1,70:4279493,26210164:0,300151,0
k1,70:4050117,26210164:-229376
x1,70:4279493,26210164
)
)
g1,70:4607173,26210164
)
x1,70:5153085,26210164
k1,70:5336945,26210164:183860
x1,70:7193551,26210164
k1,70:7377412,26210164:183861
x1,70:7705092,26210164
k1,70:7888952,26210164:183860
x1,70:8653096,26210164
k1,70:8836956,26210164:183860
x1,70:9747244,26210164
x1,70:10204028,26210164
k1,70:10387888,26210164:183860
x1,70:13009292,26210164
k1,70:13193153,26210164:183861
x1,70:16942422,26210164
k1,70:17126282,26210164:183860
x1,70:18837392,26210164
k1,70:18837392,26210164:0
)
(1,71:4607173,26996596:14230219,446948,141880
x1,71:5153085,26996596
g1,70:5316925,26996596
x1,70:6117764,26996596
g1,70:6281604,26996596
x1,70:6609284,26996596
x1,70:8623185,26996596
g1,70:8826345,26996596
x1,70:9772673,26996596
g1,70:9936513,26996596
x1,70:10992280,26996596
g1,70:11156120,26996596
x1,70:12194199,26996596
g1,70:12397359,26996596
x1,70:12725039,26996596
g1,70:12888879,26996596
x1,70:13398742,26996596
g1,70:13562582,26996596
x1,70:14363421,26996596
g1,70:14527261,26996596
x1,70:15837963,26996596
g1,70:16001803,26996596
x1,70:17803352,26996596
k1,71:18837392,26996596:1034040
g1,71:18837392,26996596
)
(1,72:4607173,28317922:14230219,446948,9168
(1,71:4607173,28317922:0,300151,0
g1,71:4607173,28317922
g1,71:3624131,28317922
g1,71:3296451,28317922
(1,71:3296451,28317922:983042,300151,0
k1,71:4279493,28317922:983042
(1,71:4279493,28317922:0,300151,0
k1,71:4050117,28317922:-229376
x1,71:4279493,28317922
)
)
g1,71:4607173,28317922
)
x1,71:5153085,28317922
k1,71:5336945,28317922:183860
x1,71:7193551,28317922
k1,71:7377412,28317922:183861
x1,71:7705092,28317922
k1,71:7888952,28317922:183860
x1,71:8653096,28317922
k1,71:8836956,28317922:183860
x1,71:9747244,28317922
x1,71:10204028,28317922
k1,71:10387888,28317922:183860
x1,71:13009292,28317922
k1,71:13193153,28317922:183861
x1,71:16942422,28317922
k1,71:17126282,28317922:183860
x1,71:18837392,28317922
k1,71:18837392,28317922:0
)
(1,72:4607173,29104354:14230219,446948,141880
x1,72:5153085,29104354
k1,71:5361664,29104354:208579
x1,71:6162503,29104354
k1,71:6371083,29104354:208580
x1,71:8063849,29104354
k1,71:8401227,29104354:337378
x1,71:9347555,29104354
k1,71:9556134,29104354:208579
x1,71:10611901,29104354
k1,71:10820481,29104354:208580
x1,71:11858560,29104354
k1,71:12195938,29104354:337378
x1,71:12523618,29104354
k1,71:12732197,29104354:208579
x1,71:13678533,29104354
k1,71:13887113,29104354:208580
x1,71:14925192,29104354
k1,71:15262570,29104354:337378
x1,71:15590250,29104354
k1,71:15798829,29104354:208579
x1,71:16308692,29104354
k1,71:16517272,29104354:208580
x1,71:17318111,29104354
k1,71:17526690,29104354:208579
x1,71:18837392,29104354
k1,71:18837392,29104354:0
)
(1,72:4607173,29890786:14230219,446948,7531
x1,72:6408722,29890786
k1,72:18837392,29890786:12428670
g1,72:18837392,29890786
)
(1,73:4607173,31212111:14230219,446948,9168
(1,72:4607173,31212111:0,300151,0
g1,72:4607173,31212111
g1,72:3624131,31212111
g1,72:3296451,31212111
(1,72:3296451,31212111:983042,300151,0
k1,72:4279493,31212111:983042
(1,72:4279493,31212111:0,300151,0
k1,72:4050117,31212111:-229376
x1,72:4279493,31212111
)
)
g1,72:4607173,31212111
)
x1,72:5153085,31212111
k1,72:5336945,31212111:183860
x1,72:7193551,31212111
k1,72:7377412,31212111:183861
x1,72:7705092,31212111
k1,72:7888952,31212111:183860
x1,72:8653096,31212111
k1,72:8836956,31212111:183860
x1,72:9747244,31212111
x1,72:10204028,31212111
k1,72:10387888,31212111:183860
x1,72:13009292,31212111
k1,72:13193153,31212111:183861
x1,72:16942422,31212111
k1,72:17126282,31212111:183860
x1,72:18837392,31212111
k1,72:18837392,31212111:0
)
(1,73:4607173,31998543:14230219,446948,141880
x1,73:5153085,31998543
g1,72:5316925,31998543
x1,72:6117764,31998543
g1,72:6281604,31998543
x1,72:7810548,31998543
g1,72:7974388,31998543
x1,72:8902372,31998543
g1,72:9105532,31998543
x1,72:10051860,31998543
g1,72:10215700,31998543
x1,72:11271467,31998543
g1,72:11435307,31998543
x1,72:12473386,31998543
g1,72:12676546,31998543
x1,72:13004226,31998543
g1,72:13168066,31998543
x1,72:13677929,31998543
g1,72:13841769,31998543
x1,72:14642608,31998543
g1,72:14806448,31998543
x1,72:16117150,31998543
g1,72:16280990,31998543
x1,72:18082539,31998543
k1,73:18837392,31998543:754853
g1,73:18837392,31998543
)
(1,97:3296451,34242674:15540941,541848,160032
(1,97:3296451,34242674:1179648,541848,0
g1,97:3296451,34242674
x1,97:3689667,34242674
g1,97:4476099,34242674
)
g1,97:3689667,34242674
x1,97:3886275,34242674
g1,97:4082883,34242674
x1,97:5393849,34242674
g1,97:5590457,34242674
x1,97:7600561,34242674
g1,97:7797169,34242674
x1,97:11117453,34242674
k1,97:18837392,34242674:7719939
g1,97:18837392,34242674
)
(1,101:3296451,35490509:15540941,446948,141880
h1,100:3296451,35490509:786432,0,0
x1,100:5101963,35490509
k1,100:5238478,35490509:136515
x1,100:8551928,35490509
k1,100:8688443,35490509:136515
x1,100:10872737,35490509
k1,100:11009251,35490509:136514
x1,100:11555163,35490509
k1,100:11691678,35490509:136515
x1,100:12492517,35490509
k1,100:12629032,35490509:136515
x1,100:15031568,35490509
k1,100:15168083,35490509:136515
x1,100:16951945,35490509
x1,100:17971017,35490509
x1,100:18837392,35490509
k1,100:18837392,35490509:0
)
(1,101:3296451,36276941:15540941,446948,141880
x1,101:6099383,36276941
x1,100:6410679,36276941
x1,100:6691831,36276941
g1,100:6855671,36276941
x1,100:7364879,36276941
x1,100:10485667,36276941
g1,100:10649507,36276941
x1,100:12688963,36276941
g1,100:12852803,36276941
x1,100:14818865,36276941
g1,100:14982705,36276941
x1,100:16584375,36276941
k1,101:18837392,36276941:2253017
g1,101:18837392,36276941
)
(1,110:3666854,40685875:14800135,3540855,3213175
(1,101:3666854,40685875:0,0,0
$1,101:3666854,40685875
(1,101:3666854,39899443:0,0,0
)
$1,101:3666854,40685875
)
h1,104:3666854,40685875:0,0,0
[1,109:3666854,40685875:14800135,3540855,3213175
(1,104:3666854,37833152:14800135,688132,1066082
g1,104:3666854,37833152
(1,104:3666854,37833152:0,688132,1066082
g1,104:3666854,37833152
(1,104:3666854,37833152:0,550500,235932
[1,104:3666854,37833152:0,550500,235932
(1,53:3666854,37833152:0,550500,235932
r1,153:3666854,37833152:0,786432,235932
)
]
)
$1,104:3666854,37833152
h1,104:3666854,37833152:0,0,0
$1,104:3666854,37833152
)
g1,104:3666854,37833152
(1,104:3666854,37833152:14800135,688132,1066082
$1,104:3666854,37833152
(1,104:3666854,37833152:14594962,688132,1066082
h1,104:3666854,37833152:0,0,0
g1,104:3776078,37833152
[1,104:3776078,37833152:2671852,437688,1066082
(1,104:3776078,37833152:2671852,437688,127431
k1,104:4050684,37833152:274606
(1,104:4050684,37833152:921146,282168,127431
x1,104:4962729,37833152
)
g1,104:5081054,37833152
[1,104:5081054,37833152:1092270,437688,0
(1,104:5081054,37833152:1092270,437688,0
x1,104:6173324,37833152
)
]
k1,104:6447930,37833152:274606
)
[1,104:3776078,38566442:2671852,496633,267256
(1,104:3776078,38273698:2671852,203889,89201
g1,104:3776078,38273698
(1,104:3776078,38273698:2671852,203889,89201
k1,104:4390175,38273698:614097
$1,104:4390175,38273698
x1,104:4669432,38273698
x1,104:5670039,38273698
x1,104:5833834,38273698
$1,104:5833834,38273698
k1,104:6447930,38273698:614096
)
g1,104:6447930,38273698
)
(1,104:3776078,38744497:2671852,314755,89201
g1,104:3776078,38744497
(1,104:3776078,38744497:2671852,314755,89201
g1,104:3776078,38744497
$1,104:3776078,38744497
x1,104:4204585,38744497
(1,104:4204585,38810033:252361,141084,0
x1,104:4424178,38810033
)
x1,104:5041101,38744497
(1,104:5041101,38810033:321388,141084,0
x1,104:5329721,38810033
)
x1,104:6422854,38744497
$1,104:6447930,38744497
g1,104:6447930,38744497
)
g1,104:6447930,38744497
)
]
]
g1,104:6557154,37833152
[1,104:6557154,37833152:946633,688132,908405
(1,104:6557154,37833152:946633,688132,360452
(1,104:6557154,37210556:946633,65536,983048
x1,104:7503787,37210556
)
)
(1,104:6557154,38586820:946633,197518,89201
k1,104:6689235,38586820:132081
x1,104:7355246,38586820
k1,104:7503787,38586820:132081
)
]
g1,104:7613011,37833152
(1,104:7613011,37833152:10648805,491520,187504
(1,104:7613011,37833152:182045,491520,163840
x1,104:7795056,37833152
)
x1,104:8391025,37833152
(1,104:8391025,37931455:715239,197518,89201
x1,104:9057036,37931455
)
g1,104:9251896,37833152
x1,104:9761622,37833152
g1,104:9907254,37833152
x1,104:10433817,37833152
x1,104:10760131,37833152
g1,104:10869355,37833152
(1,104:10869355,37833152:546135,455111,0
x1,104:11415490,37833152
)
x1,104:11998034,37833152
g1,104:12143666,37833152
x1,104:12653392,37833152
g1,104:12799024,37833152
x1,104:13085517,37833152
(1,104:13085517,37931455:715239,197518,89201
x1,104:13751528,37931455
)
x1,104:14055619,37833152
g1,104:14201251,37833152
x1,104:14710977,37833152
g1,104:14856609,37833152
x1,104:15197715,37833152
(1,104:15197715,37931455:715239,197518,89201
x1,104:15863726,37931455
)
g1,104:16022178,37833152
(1,104:16022178,37833152:546135,455111,0
x1,104:16568313,37833152
)
x1,104:17109669,37833152
(1,104:17109669,37931455:715239,197518,89201
x1,104:17775680,37931455
)
x1,104:18079771,37833152
(1,104:18079771,37833152:182045,491520,163840
x1,104:18261816,37833152
)
)
)
$1,104:18261816,37833152
k1,104:18466989,37833152:205173
)
g1,104:19122349,37833152
(1,104:19122349,37833152:-655360,688132,1066082
g1,104:19122349,37833152
(1,104:19122349,37833152:0,550500,235932
[1,104:19122349,37833152:0,550500,235932
(1,53:19122349,37833152:0,550500,235932
r1,153:19122349,37833152:0,786432,235932
)
]
)
$1,104:19122349,37833152
(1,104:19122349,37833152:-655360,0,0
)
$1,104:18466989,37833152
)
g1,104:18466989,37833152
)
(1,105:3666854,39727611:14800135,566233,235932
g1,105:3666854,39727611
(1,105:3666854,39727611:0,566233,235932
g1,105:3666854,39727611
(1,104:3666854,39727611:0,550500,235932
[1,104:3666854,39727611:0,550500,235932
(1,53:3666854,39727611:0,550500,235932
r1,153:3666854,39727611:0,786432,235932
)
]
)
$1,105:3666854,39727611
h1,105:3666854,39727611:0,0,0
$1,105:3666854,39727611
)
g1,105:3666854,39727611
(1,105:3666854,39727611:14800135,566233,235932
$1,105:3666854,39727611
(1,105:3666854,39727611:14800135,566233,187504
h1,105:3666854,39727611:0,0,0
g1,105:3812486,39727611
x1,105:4322212,39727611
g1,105:4467844,39727611
x1,105:4850139,39727611
(1,105:4850139,39825914:230742,282169,0
x1,105:5048113,39825914
)
x1,105:5864403,39727611
x1,105:6514482,39727611
x1,105:6857636,39727611
g1,105:7003268,39727611
x1,105:7512994,39727611
g1,105:7658626,39727611
x1,105:8201209,39727611
x1,105:8621277,39727611
x1,105:8986731,39727611
[1,105:8986731,39889627:294003,728249,0
(1,105:8986731,39457018:294003,295640,0
x1,105:9247966,39457018
)
(1,105:8986731,39889627:294003,295640,0
x1,105:9247966,39889627
)
]
g1,105:9426366,39727611
x1,105:9936092,39727611
g1,105:10081724,39727611
x1,105:10464019,39727611
(1,105:10464019,39825914:540600,282169,0
x1,105:10971851,39825914
)
x1,105:11788141,39727611
x1,105:13261973,39727611
g1,105:13407605,39727611
x1,105:13917331,39727611
g1,105:14062963,39727611
x1,105:14605546,39727611
x1,105:15025614,39727611
x1,105:15391068,39727611
[1,105:15391068,39889627:294003,728249,0
(1,105:15391068,39457018:294003,295640,0
x1,105:15652303,39457018
)
(1,105:15391068,39889627:294003,295640,0
x1,105:15652303,39889627
)
]
g1,105:15830703,39727611
x1,105:16340429,39727611
g1,105:16486061,39727611
x1,105:16868356,39727611
(1,105:16868356,39825914:500904,282169,89201
x1,105:17336492,39825914
)
x1,105:17953168,39727611
x1,105:18172986,39727611
(1,105:18172986,39825914:294003,295640,0
x1,105:18434221,39825914
)
)
$1,105:18466989,39727611
g1,105:18466989,39727611
)
g1,105:19122349,39727611
)
(1,106:3666854,40791920:14800135,566233,235932
g1,106:3666854,40791920
(1,106:3666854,40791920:0,566233,235932
g1,106:3666854,40791920
(1,104:3666854,40791920:0,550500,235932
[1,104:3666854,40791920:0,550500,235932
(1,53:3666854,40791920:0,550500,235932
r1,153:3666854,40791920:0,786432,235932
)
]
)
$1,106:3666854,40791920
h1,106:3666854,40791920:0,0,0
$1,106:3666854,40791920
)
g1,106:3666854,40791920
(1,106:3666854,40791920:14800135,566233,235932
$1,106:3666854,40791920
(1,106:3666854,40791920:14000005,566233,229380
h1,106:3666854,40791920:0,0,0
g1,106:3812486,40791920
x1,106:4322212,40791920
g1,106:4467844,40791920
x1,106:5519151,40791920
g1,106:5753074,40791920
x1,106:6262800,40791920
g1,106:6408432,40791920
x1,106:7646334,40791920
[1,106:7646334,40953936:294003,728249,0
(1,106:7646334,40521327:294003,295640,0
x1,106:7907569,40521327
)
(1,106:7646334,40953936:294003,295640,0
x1,106:7907569,40953936
)
]
g1,106:8085969,40791920
x1,106:8595695,40791920
g1,106:8741327,40791920
x1,106:9048527,40791920
(1,106:9048527,40890223:342626,197518,0
x1,106:9358385,40890223
)
x1,106:10465215,40791920
(1,106:10465215,40890223:294003,295640,0
x1,106:10726450,40890223
)
g1,106:10904850,40791920
x1,106:11414576,40791920
g1,106:11560208,40791920
x1,106:11942503,40791920
(1,106:11942503,40890223:304903,197518,89201
x1,106:12198178,40890223
)
g1,106:12356630,40791920
(1,106:12356630,40791920:5310229,566233,229380
(1,106:12356630,40261074:273068,26213,760226
x1,106:12629698,40261074
)
x1,106:13376079,40791920
g1,106:13521711,40791920
x1,106:14031437,40791920
g1,106:14177069,40791920
x1,106:14553899,40791920
x1,106:14892048,40791920
[1,106:14892048,40953936:294003,728249,0
(1,106:14892048,40521327:294003,295640,0
x1,106:15153283,40521327
)
(1,106:14892048,40953936:294003,295640,0
x1,106:15153283,40953936
)
]
g1,106:15331683,40791920
x1,106:15841409,40791920
g1,106:15987041,40791920
x1,106:17128460,40791920
x1,106:17393791,40791920
(1,106:17393791,40261074:273068,26213,760226
x1,106:17666859,40261074
)
)
)
$1,106:17666859,40791920
k1,106:18466989,40791920:800130
)
g1,106:19122349,40791920
)
(1,107:3666854,41978128:14800135,688132,838772
g1,107:3666854,41978128
(1,107:3666854,41978128:0,688132,838772
g1,107:3666854,41978128
(1,104:3666854,41978128:0,550500,235932
[1,104:3666854,41978128:0,550500,235932
(1,53:3666854,41978128:0,550500,235932
r1,153:3666854,41978128:0,786432,235932
)
]
)
$1,107:3666854,41978128
h1,107:3666854,41978128:0,0,0
$1,107:3666854,41978128
)
g1,107:3666854,41978128
(1,107:3666854,41978128:14800135,688132,838772
$1,107:3666854,41978128
(1,107:3666854,41978128:11698437,688132,838772
h1,107:3666854,41978128:0,0,0
g1,107:3812486,41978128
x1,107:4322212,41978128
g1,107:4467844,41978128
x1,107:4850139,41978128
(1,107:4850139,42076431:342626,197518,0
x1,107:5159997,42076431
)
g1,107:5301989,41978128
[1,107:5301989,41978128:946633,688132,838772
(1,107:5301989,41978128:946633,688132,360452
(1,107:5301989,41355532:946633,65536,983048
x1,107:6248622,41355532
)
)
(1,107:5301989,42751364:946633,303558,0
k1,107:5682596,42751364:380607
x1,107:5868016,42751364
k1,107:6248622,42751364:380606
)
]
g1,107:6357846,41978128
(1,107:6357846,41978128:9007445,584074,229380
(1,107:6357846,41447282:273068,26213,760226
x1,107:6630914,41447282
)
x1,107:7389041,41978128
x1,107:7827672,41978128
(1,107:7827672,42076431:218188,303558,0
x1,107:8013092,42076431
)
g1,107:8191492,41978128
x1,107:8701218,41978128
g1,107:8846850,41978128
x1,107:9389433,41978128
(1,107:9389433,42076431:280122,197518,0
x1,107:9636787,42076431
)
x1,107:10137955,41978128
(1,107:10137955,42076431:218188,303558,0
x1,107:10323375,42076431
)
x1,107:10898726,41978128
[1,107:10898726,42140144:431059,746090,0
(1,107:10916931,41707535:412854,313481,0
x1,107:11226475,41707535
)
(1,107:10898726,42140144:356734,197518,0
x1,107:11222692,42140144
)
]
x1,107:11657466,41978128
[1,107:11657466,42140144:294003,728249,0
(1,107:11657466,41707535:294003,295640,0
x1,107:11918701,41707535
)
(1,107:11657466,42140144:294003,295640,0
x1,107:11918701,42140144
)
]
g1,107:12097101,41978128
x1,107:12606827,41978128
g1,107:12752459,41978128
x1,107:13134754,41978128
(1,107:13134754,42076431:612788,197518,89201
x1,107:13714774,42076431
)
x1,107:14397987,41978128
(1,107:14397987,42076431:218188,303558,0
x1,107:14583407,42076431
)
x1,107:14798220,41978128
(1,107:14798220,42076431:294003,295640,0
x1,107:15059455,42076431
)
(1,107:15092223,41447282:273068,26213,760226
x1,107:15365291,41447282
)
)
)
$1,107:15365291,41978128
k1,107:18466989,41978128:3101698
)
g1,107:19122349,41978128
)
(1,109:3666854,43663118:14800135,584074,235932
g1,108:3666854,43663118
(1,108:3666854,43663118:0,584074,235932
g1,108:3666854,43663118
(1,104:3666854,43663118:0,550500,235932
[1,104:3666854,43663118:0,550500,235932
(1,53:3666854,43663118:0,550500,235932
r1,153:3666854,43663118:0,786432,235932
)
]
)
$1,108:3666854,43663118
h1,108:3666854,43663118:0,0,0
$1,108:3666854,43663118
)
g1,108:3666854,43663118
(1,109:3666854,43663118:14800135,584074,235932
$1,109:3666854,43663118
(1,109:3666854,43663118:10859435,584074,187504
h1,109:3666854,43663118:0,0,0
x1,109:4574802,43663118
g1,108:4738642,43663118
g1,108:4902482,43663118
x1,108:5215068,43663118
k1,109:4902482,43663118:23513
g1,109:5420621,43663118
x1,109:5857529,43663118
g1,109:6039569,43663118
x1,109:6429420,43663118
x1,109:6650330,43663118
g1,108:6814170,43663118
g1,108:6978010,43663118
g1,109:7087234,43663118
x1,109:7629817,43663118
(1,109:7629817,43761421:280122,197518,0
x1,109:7877171,43761421
)
x1,109:8452522,43663118
[1,109:8452522,43825134:431059,746090,0
(1,109:8470727,43392525:412854,313481,0
x1,109:8780271,43392525
)
(1,109:8452522,43825134:280122,197518,0
x1,109:8699876,43825134
)
]
g1,109:9065621,43663118
x1,109:9575347,43663118
g1,109:9757387,43663118
x1,109:10045473,43663118
(1,109:10045473,43761421:329956,197518,0
x1,109:10342661,43761421
)
x1,109:10557474,43663118
g1,108:10721314,43663118
g1,108:10885154,43663118
g1,109:10994378,43663118
x1,109:11536961,43663118
(1,109:11536961,43761421:356734,197518,0
x1,109:11860927,43761421
)
x1,109:12436278,43663118
[1,109:12436278,43825134:431059,746090,0
(1,109:12454483,43392525:412854,313481,0
x1,109:12764027,43392525
)
(1,109:12436278,43825134:356734,197518,0
x1,109:12760244,43825134
)
]
g1,109:13049377,43663118
x1,109:13559103,43663118
g1,109:13741143,43663118
x1,109:14029229,43663118
(1,109:14029229,43761421:315015,197518,89201
x1,109:14295016,43761421
)
x1,109:14526289,43663118
)
$1,109:14526289,43663118
k1,109:18466989,43663118:3940700
)
g1,109:19122349,43663118
)
]
)
(1,110:17708872,44411534:1128520,446948,116320
(1,110:17708872,44411534:1128520,446948,116320
x1,110:18619160,44411534
x1,110:18837392,44411534
)
)
(1,112:3296451,45197966:15540941,446948,141880
x1,112:3806314,45197966
k1,111:3937408,45197966:131094
x1,111:5539095,45197966
k1,111:5670190,45197966:131095
$1,111:5670190,45197966
x1,111:5999918,45197966
$1,111:5999918,45197966
k1,111:6131012,45197966:131094
x1,111:7077348,45197966
k1,111:7208443,45197966:131095
$1,111:7208443,45197966
x1,111:7501004,45197966
$1,111:7524517,45197966
k1,111:7655611,45197966:131094
x1,111:8455795,45197966
k1,111:8586889,45197966:131094
x1,111:9387728,45197966
k1,111:9518823,45197966:131095
x1,111:11375429,45197966
k1,111:11506523,45197966:131094
x1,111:12052435,45197966
k1,111:12183530,45197966:131095
x1,111:12984369,45197966
k1,111:13115463,45197966:131094
x1,111:16609796,45197966
k1,111:16740891,45197966:131095
x1,111:17759962,45197966
k1,111:17891056,45197966:131094
x1,111:18837392,45197966
k1,111:18837392,45197966:0
)
(1,112:3296451,45984398:15540941,447828,141880
x1,112:4097290,45984398
k1,111:4294638,45984398:197348
x1,111:5459843,45984398
k1,111:5657191,45984398:197348
x1,111:6658574,45984398
k1,111:6864299,45984398:205725
x1,111:8902433,45984398
x1,111:9213729,45984398
x1,111:10004744,45984398
x1,111:10125992,45984398
k1,111:10429677,45984398:303685
$1,111:10429677,45984398
x1,111:10956240,45984398
$1,111:11027691,45984398
k1,111:11225039,45984398:197348
x1,111:11662150,45984398
k1,111:11859498,45984398:197348
x1,111:12660337,45984398
k1,111:12857685,45984398:197348
x1,111:14859796,45984398
k1,111:15057145,45984398:197349
x1,111:15603057,45984398
k1,111:15800405,45984398:197348
x1,111:17438780,45984398
k1,111:17636128,45984398:197348
x1,111:18837392,45984398
k1,111:18837392,45984398:0
)
(1,112:3296451,46770830:15540941,455111,187504
x1,112:4060595,46770830
k1,111:4202313,46770830:141718
x1,111:5402921,46770830
k1,111:5544638,46770830:141717
x1,111:9038971,46770830
k1,111:9180689,46770830:141718
x1,111:10199760,46770830
x1,111:10327560,46770830
k1,111:10523346,46770830:195786
$1,111:10523346,46770830
x1,111:10864452,46770830
(1,111:10864452,46869133:715239,197518,89201
x1,111:11530463,46869133
)
$1,111:11579691,46770830
k1,111:11721409,46770830:141718
x1,111:12158520,46770830
k1,111:12300237,46770830:141717
x1,111:13101076,46770830
k1,111:13242794,46770830:141718
x1,111:15244905,46770830
k1,111:15386623,46770830:141718
x1,111:15932535,46770830
k1,111:16074252,46770830:141717
x1,111:16875091,46770830
k1,111:17016809,46770830:141718
x1,111:18837392,46770830
k1,111:18837392,46770830:0
)
]
g1,153:18837392,46770830
)
k1,153:19577437,46770830:740045
r1,153:19577437,46770830:0,30611535,0
k1,153:20317481,46770830:740044
(1,153:20317481,46770830:15540941,30611535,0
[1,153:20317481,46770830:15540941,30611535,0
[1,130:20317481,25804538:15540941,9645243,0
(1,116:20317481,16794336:15540941,451540,141880
h1,116:20317481,16794336:0,0,0
g1,116:20317481,16794336
[1,116:20317481,16794336:15540941,451540,141880
(1,116:20317481,16794336:15540941,451540,141880
h1,116:20317481,16794336:0,0,0
x1,116:23229871,16794336
g1,116:23393711,16794336
x1,116:23721391,16794336
g1,116:23885231,16794336
g1,116:23885231,16794336
x1,116:25924693,16794336
g1,116:26088533,16794336
x1,116:26889372,16794336
g1,116:27053212,16794336
x1,116:28181732,16794336
x1,116:30366026,16794336
g1,116:30529866,16794336
x1,116:30748098,16794336
x1,116:31440154,16794336
x1,116:31658386,16794336
k1,116:35858422,16794336:4200036
g1,116:35858422,16794336
)
]
g1,116:35858422,16794336
g1,116:35858422,16794336
)
[1,130:20317481,25647252:15540941,8422678,0
(1,120:20972841,17993557:14885581,637913,133360
h1,119:20972841,17993557:0,0,0
g1,119:20972841,17993557
(1,119:20972841,17993557:2135791,451540,133360
g1,119:20972841,17993557
g1,119:20645161,17993557
g1,119:20317481,17993557
(1,119:20317481,17993557:2463471,451540,133360
g1,119:20317481,17993557
x1,119:22283536,17993557
x1,119:22780952,17993557
)
g1,119:23108632,17993557
)
$1,119:23108632,17993557
x1,119:23449963,17993557
(1,119:23538254,17755732:294003,295640,0
x1,119:23799489,17755732
)
$1,119:23832257,17993557
x1,119:23996097,17993557
g1,119:24159937,17993557
$1,119:24159937,17993557
x1,119:24467137,17993557
[1,119:24467137,18070193:746576,714549,0
(1,119:24467137,17668507:746576,312863,99316
x1,119:25180945,17668507
)
(1,119:24467137,18070193:342626,197518,0
x1,119:24776995,18070193
)
]
$1,119:25213713,17993557
x1,119:25377553,17993557
g1,119:25541393,17993557
$1,119:25541393,17993557
x1,119:25936279,17993557
(1,119:25936279,18091860:280122,197518,0
x1,119:26183633,18091860
)
$1,119:26216401,17993557
x1,119:26380241,17993557
k1,120:35858422,17993557:9478181
g1,120:35858422,17993557
)
(1,121:20972841,18779989:14885581,533465,9171
h1,120:20972841,18779989:0,0,0
g1,120:20972841,18779989
(1,120:20972841,18779989:1881512,440723,9171
g1,120:20972841,18779989
g1,120:20645161,18779989
g1,120:20317481,18779989
(1,120:20317481,18779989:2209192,440723,9171
g1,120:20317481,18779989
x1,120:22029257,18779989
x1,120:22526673,18779989
)
g1,120:22854353,18779989
)
$1,120:22854353,18779989
x1,120:23273053,18779989
(1,120:23273053,18542164:294003,295640,0
x1,120:23534288,18542164
)
$1,120:23567056,18779989
x1,120:23730896,18779989
g1,120:23934056,18779989
(1,121:23934056,18779989:0,0,0
(1,121:23934056,17993557:0,0,0
)
)
k1,121:35858422,18779989:11924366
g1,121:35858422,18779989
)
(1,122:20972841,19566421:14885581,533465,162667
h1,121:20972841,19566421:0,0,0
g1,121:20972841,19566421
(1,121:20972841,19566421:0,0,0
g1,121:20972841,19566421
g1,121:20645161,19566421
g1,121:20317481,19566421
(1,121:20317481,19566421:327680,0,0
k1,121:20645161,19566421:327680
)
g1,121:20972841,19566421
)
$1,121:20972841,19566421
x1,121:21391541,19566421
[1,121:21391541,19729088:294003,696132,0
(1,121:21391541,19328596:294003,295640,0
x1,121:21652776,19328596
)
(1,121:21391541,19729088:294003,295640,0
x1,121:21652776,19729088
)
]
g1,121:21867584,19566421
x1,121:22377310,19566421
g1,121:22559350,19566421
x1,121:22936180,19566421
$1,121:22936180,19566421
g1,121:23100020,19566421
(1,122:23100020,19566421:0,0,0
(1,122:23100020,18779989:0,0,0
)
)
k1,122:35858422,19566421:12758402
g1,122:35858422,19566421
)
(1,123:20972841,20352853:14885581,533465,163840
h1,122:20972841,20352853:0,0,0
g1,122:20972841,20352853
(1,122:20972841,20352853:0,0,0
g1,122:20972841,20352853
g1,122:20645161,20352853
g1,122:20317481,20352853
(1,122:20317481,20352853:327680,0,0
k1,122:20645161,20352853:327680
)
g1,122:20972841,20352853
)
$1,122:20972841,20352853
x1,122:21391541,20352853
[1,122:21391541,20515520:294003,696132,0
(1,122:21391541,20115028:294003,295640,0
x1,122:21652776,20115028
)
(1,122:21391541,20515520:294003,295640,0
x1,122:21652776,20515520
)
]
g1,122:21867584,20352853
x1,122:22377310,20352853
g1,122:22559350,20352853
(1,122:22559350,20352853:2122640,437688,127431
(1,122:22559350,20352853:921146,282168,127431
x1,122:23471395,20352853
)
g1,122:23589720,20352853
(1,122:23589720,20352853:1092270,437688,0
x1,122:24681990,20352853
)
)
(1,122:24681990,20513051:362268,203889,0
x1,122:25011490,20513051
)
g1,122:25153482,20352853
x1,122:26391384,20352853
g1,122:26537016,20352853
x1,122:27046742,20352853
g1,122:27192374,20352853
x1,122:27533705,20352853
(1,122:27621996,20115028:294003,295640,0
x1,122:27883231,20115028
)
x1,122:28243680,20352853
[1,122:28243680,20515520:294003,696132,0
(1,122:28243680,20115028:294003,295640,0
x1,122:28504915,20115028
)
(1,122:28243680,20515520:294003,295640,0
x1,122:28504915,20515520
)
]
$1,122:28537683,20352853
g1,122:28701523,20352853
(1,123:28701523,20352853:0,0,0
(1,123:28701523,19566421:0,0,0
)
)
k1,123:35858422,20352853:7156899
g1,123:35858422,20352853
)
(1,123:20972841,21139285:14885581,451540,127431
h1,123:20972841,21139285:0,0,0
g1,123:20972841,21139285
(1,123:20972841,21139285:0,0,0
g1,123:20972841,21139285
g1,123:20645161,21139285
g1,123:20317481,21139285
(1,123:20317481,21139285:327680,0,0
k1,123:20645161,21139285:327680
)
g1,123:20972841,21139285
)
x1,123:21191073,21139285
x1,123:21793345,21139285
g1,123:21957185,21139285
$1,123:21957185,21139285
x1,123:22227066,21139285
g1,123:22446621,21139285
x1,123:22956347,21139285
g1,123:23138387,21139285
x1,123:23466068,21139285
$1,123:23466068,21139285
g1,123:23629908,21139285
x1,123:24139771,21139285
g1,123:24303611,21139285
$1,123:24303611,21139285
x1,123:24667017,21139285
g1,123:24875682,21139285
x1,123:25385408,21139285
g1,123:25531040,21139285
x1,123:25858721,21139285
$1,123:25858721,21139285
g1,123:26022561,21139285
x1,123:26714617,21139285
g1,123:26878457,21139285
k1,123:35858422,21139285:8979965
g1,123:35858422,21139285
)
(1,125:21628202,22022934:14230220,690682,292553
h1,124:21628202,22022934:0,0,0
g1,124:21628202,22022934
(1,124:21628202,22022934:0,0,0
g1,124:21628202,22022934
g1,124:21300522,22022934
g1,124:20317481,22022934
(1,124:20317481,22022934:327680,0,0
k1,124:20645161,22022934:327680
)
g1,124:21628202,22022934
)
$1,124:21628202,22022934
x1,124:22025967,22022934
[1,124:22025967,22193519:939695,704050,89201
(1,124:22036435,21785109:294003,295640,0
x1,124:22297670,21785109
)
(1,124:22025967,22193519:939695,303558,89201
x1,124:22242830,22193519
x1,124:22932894,22193519
)
]
g1,124:23147702,22022934
x1,124:23657428,22022934
g1,124:23839468,22022934
(1,124:23839468,22022934:2122640,437688,127431
(1,124:23839468,22022934:921146,282168,127431
x1,124:24751513,22022934
)
g1,124:24869838,22022934
(1,124:24869838,22022934:1092270,437688,0
x1,124:25962108,22022934
)
)
(1,124:25962108,22183132:354122,203889,0
x1,124:26275315,22183132
)
g1,124:26425454,22022934
x1,124:26732654,22022934
[1,124:26732654,22099570:746576,714549,0
(1,124:26732654,21697884:746576,312863,99316
x1,124:27446462,21697884
)
(1,124:26732654,22099570:342626,197518,0
x1,124:27042512,22099570
)
]
x1,124:28204676,22022934
x1,124:28542825,22022934
(1,124:28542825,22121237:294003,295640,0
x1,124:28804060,22121237
)
g1,124:28982460,22022934
x1,124:29492186,22022934
g1,124:29637818,22022934
x1,124:30032704,22022934
(1,124:30032704,22121237:280122,197518,0
x1,124:30280058,22121237
)
g1,124:30422050,22022934
(1,124:30422050,22022934:4163799,557060,259786
[1,124:30422050,21465874:364090,0,786440
(1,124:30422050,21465874:364090,0,393220
x1,124:30786140,21465874
)
(1,124:30422050,21859094:364090,0,393220
x1,124:30786140,21859094
)
]
x1,124:31183905,22022934
g1,124:31340005,22022934
x1,124:31849731,22022934
g1,124:31995363,22022934
x1,124:32414063,22022934
[1,124:32414063,22193519:294003,704050,89201
(1,124:32414063,21785109:294003,295640,0
x1,124:32675298,21785109
)
(1,124:32414063,22193519:276140,303558,89201
x1,124:32630926,22193519
)
]
g1,124:32853698,22022934
x1,124:33363424,22022934
g1,124:33509056,22022934
x1,124:33927756,22022934
[1,124:33927756,22193519:294003,704050,89201
(1,124:33927756,21785109:294003,295640,0
x1,124:34188991,21785109
)
(1,124:33927756,22193519:276140,303558,89201
x1,124:34144619,22193519
)
]
[1,124:34221759,21465874:364090,0,786440
(1,124:34221759,21465874:364090,0,393220
x1,124:34585849,21465874
)
(1,124:34221759,21859094:364090,0,393220
x1,124:34585849,21859094
)
]
)
[1,124:34585849,22315487:294003,983235,0
(1,124:34585849,21627892:294003,295640,0
x1,124:34847084,21627892
)
(1,124:34585849,22315487:294003,295640,0
x1,124:34847084,22315487
)
]
$1,124:34879852,22022934
g1,124:35043692,22022934
(1,125:35043692,22022934:0,0,0
(1,125:35043692,21236502:0,0,0
)
)
k1,125:35858422,22022934:814730
g1,125:35858422,22022934
)
(1,126:21628202,22976378:14230220,595355,239209
h1,125:21628202,22976378:0,0,0
g1,125:21628202,22976378
(1,125:21628202,22976378:0,0,0
g1,125:21628202,22976378
g1,125:21300522,22976378
g1,125:20317481,22976378
(1,125:20317481,22976378:327680,0,0
k1,125:20645161,22976378:327680
)
g1,125:21628202,22976378
)
$1,125:21628202,22976378
x1,125:22015951,22976378
[1,125:22015951,23085949:864752,613539,76459
(1,125:22015951,22725815:273063,253405,0
x1,125:22256246,22725815
)
(1,125:22015951,23085949:864752,260518,76459
x1,125:22217110,23085949
x1,125:22847935,23085949
)
]
g1,125:23049093,22976378
x1,125:23520585,22976378
g1,125:23688975,22976378
(1,125:23688975,22976378:1963109,394647,114688
(1,125:23688975,22976378:851735,253951,114688
x1,125:24532290,22976378
)
g1,125:24641744,22976378
(1,125:24641744,22976378:1010340,394647,0
x1,125:25652084,22976378
)
)
(1,125:25652084,23123833:334959,174763,0
x1,125:25954275,23123833
)
g1,125:26088077,22976378
(1,125:26088077,22976378:2927886,503968,206442
[1,125:26088077,22475024:336780,0,707796
(1,125:26088077,22475024:336780,0,353898
x1,125:26424857,22475024
)
(1,125:26088077,22828922:336780,0,353898
x1,125:26424857,22828922
)
]
x1,125:27267167,22976378
g1,125:27401879,22976378
x1,125:27873371,22976378
g1,125:28008083,22976378
x1,125:28326293,22976378
(1,125:28406120,22725815:273063,253405,0
x1,125:28646415,22725815
)
[1,125:28679183,22475024:336780,0,707796
(1,125:28679183,22475024:336780,0,353898
x1,125:29015963,22475024
)
(1,125:28679183,22828922:336780,0,353898
x1,125:29015963,22828922
)
]
)
[1,125:29015963,23215587:273063,834564,0
(1,125:29015963,22634428:273063,253405,0
x1,125:29256258,22634428
)
(1,125:29015963,23215587:273063,253405,0
x1,125:29256258,23215587
)
]
g1,125:29423738,22976378
x1,125:29895230,22976378
g1,125:30029942,22976378
x1,125:30395167,22976378
(1,125:30395167,23041913:262599,169300,0
x1,125:30624998,23041913
)
g1,125:30758800,22976378
(1,125:30758800,22976378:4437068,503968,206442
[1,125:30758800,22475024:336780,0,707796
(1,125:30758800,22475024:336780,0,353898
x1,125:31095580,22475024
)
(1,125:30758800,22828922:336780,0,353898
x1,125:31095580,22828922
)
]
x1,125:31463943,22976378
[1,125:31463943,23085949:864752,613539,76459
(1,125:31473637,22725815:273063,253405,0
x1,125:31713932,22725815
)
(1,125:31463943,23085949:864752,260518,76459
x1,125:31665102,23085949
x1,125:32295927,23085949
)
]
g1,125:32463407,22976378
x1,125:32934899,22976378
g1,125:33069611,22976378
x1,125:33457360,22976378
g1,125:33592072,22976378
x1,125:34063564,22976378
g1,125:34198276,22976378
x1,125:34586025,22976378
[1,125:34586025,23085949:273063,613539,76459
(1,125:34586025,22725815:273063,253405,0
x1,125:34826320,22725815
)
(1,125:34586025,23085949:256731,260518,76459
x1,125:34787184,23085949
)
]
[1,125:34859088,22475024:336780,0,707796
(1,125:34859088,22475024:336780,0,353898
x1,125:35195868,22475024
)
(1,125:34859088,22828922:336780,0,353898
x1,125:35195868,22828922
)
]
)
[1,125:35195868,23215587:273063,834564,0
(1,125:35195868,22634428:273063,253405,0
x1,125:35436163,22634428
)
(1,125:35195868,23215587:273063,253405,0
x1,125:35436163,23215587
)
]
$1,125:35468931,22976378
g1,125:35632771,22976378
(1,126:35632771,22976378:0,0,0
(1,126:35632771,22189946:0,0,0
)
)
k1,126:35858422,22976378:225651
g1,126:35858422,22976378
)
(1,127:21628202,23762810:14230220,533465,259786
h1,126:21628202,23762810:0,0,0
g1,126:21628202,23762810
(1,126:21628202,23762810:0,0,0
g1,126:21628202,23762810
g1,126:21300522,23762810
g1,126:20317481,23762810
(1,126:20317481,23762810:327680,0,0
k1,126:20645161,23762810:327680
)
g1,126:21628202,23762810
)
$1,126:21628202,23762810
x1,126:22046902,23762810
[1,126:22046902,23933395:939695,704050,89201
(1,126:22046902,23524985:294003,295640,0
x1,126:22308137,23524985
)
(1,126:22046902,23933395:939695,303558,89201
x1,126:22263765,23933395
x1,126:22953829,23933395
)
]
g1,126:23168637,23762810
x1,126:23678363,23762810
g1,126:23860403,23762810
x1,126:24279103,23762810
[1,126:24279103,23933395:294003,704050,89201
(1,126:24279103,23524985:294003,295640,0
x1,126:24540338,23524985
)
(1,126:24279103,23933395:276140,303558,89201
x1,126:24495966,23933395
)
]
g1,126:24718738,23762810
x1,126:25228464,23762810
g1,126:25374096,23762810
x1,126:25771861,23762810
[1,126:25771861,23933395:939695,704050,89201
(1,126:25782329,23524985:294003,295640,0
x1,126:26043564,23524985
)
(1,126:25771861,23933395:939695,303558,89201
x1,126:25988724,23933395
x1,126:26678788,23933395
)
]
g1,126:26857188,23762810
x1,126:27366914,23762810
g1,126:27512546,23762810
x1,126:27931246,23762810
[1,126:27931246,23933395:939695,704050,89201
(1,126:27931246,23524985:294003,295640,0
x1,126:28192481,23524985
)
(1,126:27931246,23933395:939695,303558,89201
x1,126:28148109,23933395
x1,126:28838173,23933395
)
]
$1,126:28870941,23762810
k1,127:35858422,23762810:6987481
g1,127:35858422,23762810
)
(1,128:20972841,24549242:14885581,451540,9171
h1,127:20972841,24549242:0,0,0
g1,127:20972841,24549242
(1,127:20972841,24549242:0,0,0
g1,127:20972841,24549242
g1,127:20645161,24549242
g1,127:20317481,24549242
(1,127:20317481,24549242:327680,0,0
k1,127:20645161,24549242:327680
)
g1,127:20972841,24549242
)
x1,127:21992569,24549242
g1,127:22156409,24549242
x1,127:22374641,24549242
x1,127:22976913,24549242
k1,127:22156409,24549242:-16384
k1,128:22156409,24549242:0
(1,128:22976913,24549242:0,0,0
(1,128:22976913,23762810:0,0,0
)
)
k1,128:35858422,24549242:12881509
g1,128:35858422,24549242
)
(1,129:20972841,25335674:14885581,533465,180508
h1,128:20972841,25335674:0,0,0
g1,128:20972841,25335674
(1,128:20972841,25335674:0,0,0
g1,128:20972841,25335674
g1,128:20645161,25335674
g1,128:20317481,25335674
(1,128:20317481,25335674:327680,0,0
k1,128:20645161,25335674:327680
)
g1,128:20972841,25335674
)
$1,128:20972841,25335674
x1,128:21391541,25335674
(1,128:21391541,25097849:294003,295640,0
x1,128:21652776,25097849
)
g1,128:21867584,25335674
x1,128:22377310,25335674
g1,128:22559350,25335674
x1,128:22957115,25335674
[1,128:22957115,25516182:366000,713973,0
(1,128:22967583,25097849:294003,295640,0
x1,128:23228818,25097849
)
(1,128:22957115,25516182:366000,313481,0
x1,128:23247066,25516182
)
]
$1,128:23323115,25335674
k1,129:35858422,25335674:12535307
g1,129:35858422,25335674
)
]
]
(1,112:20317481,27675591:15540941,446948,141880
x1,112:20608457,27675591
x1,111:20919753,27675591
x1,111:21965696,27675591
k1,111:22107644,27675591:141948
x1,111:24563916,27675591
k1,111:24759779,27675591:195863
x1,111:25778859,27675591
k1,111:25920806,27675591:141947
x1,111:29234256,27675591
k1,111:29376204,27675591:141948
x1,111:31560498,27675591
k1,111:31702445,27675591:141947
x1,111:33886731,27675591
k1,111:34028679,27675591:141948
x1,111:34574583,27675591
x1,111:34885879,27675591
x1,111:35858422,27675591
k1,111:35858422,27675591:0
)
(1,112:20317481,28462023:15540941,455111,187504
x1,112:23356343,28462023
k1,111:23501957,28462023:145614
x1,111:25431315,28462023
x1,111:25552563,28462023
k1,111:25698178,28462023:145615
$1,111:25698178,28462023
x1,111:26080473,28462023
(1,111:26080473,28560326:230742,282169,0
x1,111:26278447,28560326
)
$1,111:26311215,28462023
x1,111:26475055,28462023
k1,111:26620669,28462023:145614
$1,111:26620669,28462023
x1,111:27002964,28462023
(1,111:27002964,28560326:540600,282169,0
x1,111:27510796,28560326
)
$1,111:27543564,28462023
x1,111:27707404,28462023
k1,111:27853018,28462023:145614
$1,111:27853018,28462023
x1,111:28235313,28462023
(1,111:28235313,28560326:500904,282169,89201
x1,111:28703449,28560326
)
$1,111:28736217,28462023
x1,111:28900057,28462023
k1,111:29045671,28462023:145614
$1,111:29045671,28462023
x1,111:29427966,28462023
$1,111:29427966,28462023
x1,111:29591806,28462023
k1,111:29737421,28462023:145615
$1,111:29737421,28462023
x1,111:30044621,28462023
(1,111:30044621,28560326:342626,197518,0
x1,111:30354479,28560326
)
$1,111:30387247,28462023
x1,111:30551087,28462023
k1,111:30696701,28462023:145614
$1,111:30696701,28462023
x1,111:31078996,28462023
(1,111:31078996,28560326:304903,197518,89201
x1,111:31334671,28560326
)
$1,111:31383899,28462023
x1,111:31547739,28462023
k1,111:31693353,28462023:145614
$1,111:31693353,28462023
x1,111:32075648,28462023
(1,111:32075648,28560326:342626,197518,0
x1,111:32385506,28560326
)
$1,111:32418274,28462023
k1,111:32559332,28462023:141058
x1,111:33505668,28462023
k1,111:33646726,28462023:141058
$1,111:33646726,28462023
x1,111:34029021,28462023
(1,111:34029021,28560326:612788,197518,89201
x1,111:34609041,28560326
)
$1,111:34641809,28462023
x1,111:34805649,28462023
k1,111:35001215,28462023:195566
x1,111:35619871,28462023
x1,111:35858422,28462023
k1,111:35858422,28462023:0
)
(1,112:20317481,29248455:15540941,446948,141880
x1,112:22210784,29248455
k1,111:22442277,29248455:231493
x1,111:23243116,29248455
k1,111:23474609,29248455:231493
x1,111:25841734,29248455
k1,111:26073227,29248455:231493
x1,111:26583090,29248455
k1,111:26814583,29248455:231493
x1,111:27615422,29248455
k1,111:27846914,29248455:231492
x1,111:28975434,29248455
x1,111:31414656,29248455
k1,111:31646149,29248455:231493
x1,111:32192061,29248455
k1,111:32423554,29248455:231493
x1,111:33224393,29248455
k1,111:33455886,29248455:231493
x1,111:35858422,29248455
k1,111:35858422,29248455:0
)
(1,112:20317481,30034887:15540941,446948,141880
x1,112:21920473,30034887
k1,111:22101911,30034887:181438
x1,111:24650571,30034887
k1,111:24832027,30034887:181456
x1,111:25996587,30034887
k1,111:26178043,30034887:181456
x1,111:28908895,30034887
k1,111:29090351,30034887:181456
x1,111:29418031,30034887
k1,111:29599487,30034887:181456
x1,111:30109350,30034887
k1,111:30290805,30034887:181455
x1,111:31091644,30034887
k1,111:31273100,30034887:181456
x1,111:32583802,30034887
k1,111:32765258,30034887:181456
x1,111:34621199,30034887
k1,111:34802655,30034887:181456
x1,111:35858422,30034887
k1,111:35858422,30034887:0
)
(1,112:20317481,30821319:15540941,491520,163840
x1,112:20972841,30821319
k1,111:21158398,30821319:185557
x1,111:22378005,30821319
k1,111:22646315,30821319:268310
x1,111:23264971,30821319
x1,111:23503522,30821319
k1,111:23689078,30821319:185556
x1,111:25618429,30821319
k1,111:25803986,30821319:185557
$1,111:25803986,30821319
x1,111:26133714,30821319
k1,111:26355970,30821319:222256
x1,111:26865696,30821319
k1,111:27087951,30821319:222255
x1,111:27609692,30821319
x1,111:28465304,30821319
$1,111:28465304,30821319
k1,111:28650861,30821319:185557
x1,111:29597197,30821319
k1,111:29782754,30821319:185557
$1,111:29782754,30821319
x1,111:30075315,30821319
k1,111:30321083,30821319:222255
x1,111:30830809,30821319
k1,111:31053065,30821319:222256
x1,111:31574806,30821319
x1,111:32374437,30821319
x1,111:32700751,30821319
$1,111:32700751,30821319
k1,111:32886307,30821319:185556
x1,111:33396170,30821319
k1,111:33581727,30821319:185557
x1,111:34090935,30821319
x1,111:34765951,30821319
x1,111:35858422,30821319
k1,111:35858422,30821319:0
)
(1,112:20317481,31607751:15540941,446948,141880
x1,112:22028617,31607751
g1,111:22192457,31607751
x1,111:24340702,31607751
g1,111:24504542,31607751
x1,111:27106941,31607751
k1,112:35858422,31607751:8751481
g1,112:35858422,31607751
)
(1,113:20317481,32870957:15540941,489488,148504
(1,113:20317481,32870957:1622016,489488,11534
g1,113:20317481,32870957
x1,113:21218601,32870957
g1,113:21939497,32870957
)
g1,113:21218601,32870957
x1,113:21398825,32870957
g1,113:21579049,32870957
x1,113:22059886,32870957
x1,113:22780782,32870957
g1,113:22961006,32870957
x1,113:25644901,32870957
x1,113:26846634,32870957
g1,113:27026858,32870957
x1,113:27907792,32870957
x1,113:28268240,32870957
x1,113:28588318,32870957
k1,113:35858422,32870957:7270104
g1,113:35858422,32870957
)
(1,133:20317481,34050605:15540941,451540,141880
x1,133:21554793,34050605
k1,132:21779751,34050605:224958
x1,132:24838914,34050605
k1,132:25063872,34050605:224958
$1,132:25063872,34050605
x1,132:25405203,34050605
$1,132:25493494,34050605
k1,132:26148854,34050605:655360
x1,132:27167934,34050605
k1,132:27392892,34050605:224958
x1,132:29904840,34050605
k1,132:30129799,34050605:224959
x1,132:31695429,34050605
k1,132:31920387,34050605:224958
$1,132:31920387,34050605
x1,132:32261718,34050605
$1,132:32350009,34050605
k1,132:32574967,34050605:224958
x1,132:33012078,34050605
k1,132:33237036,34050605:224958
x1,132:35858422,34050605
k1,132:35858422,34050605:0
)
(1,133:20317481,34837037:15540941,446948,141880
x1,133:20972841,34837037
g1,132:21136681,34837037
x1,132:24159155,34837037
g1,132:24322995,34837037
x1,132:25123834,34837037
g1,132:25287674,34837037
x1,132:26597721,34837037
x1,132:28454982,34837037
g1,132:28618822,34837037
x1,132:29820076,34837037
g1,132:29983916,34837037
x1,132:31986673,34837037
g1,132:32150513,34837037
x1,132:32659721,34837037
x1,132:35780509,34837037
k1,133:35858422,34837037:77913
g1,133:35858422,34837037
)
(1,135:20645162,36160045:15213260,566233,715434
(1,135:20645162,36160045:13757060,566233,715434
(1,133:20645162,36160045:0,0,0
$1,133:20645162,36160045
(1,133:20645162,35373613:0,0,0
)
$1,133:20645162,36160045
)
x1,133:20931655,36160045
[1,135:20931655,36322061:715239,728249,89201
(1,135:21005838,35889452:294003,295640,0
x1,135:21267073,35889452
)
(1,135:20931655,36322061:715239,197518,89201
x1,135:21597666,36322061
)
]
k1,135:21828934,36160045:182040
x1,135:22338660,36160045
k1,135:22520700,36160045:182040
[1,135:22520700,36160045:2122640,437688,715434
(1,135:22520700,36160045:2122640,437688,127431
(1,135:22520700,36160045:921146,282168,127431
x1,134:23432745,36160045
k1,134:22520700,36160045:0
k1,135:22520700,36160045:9101
)
g1,135:23551070,36160045
[1,135:23551070,36160045:1092270,437688,0
(1,135:23551070,36160045:1092270,437688,0
x1,134:24643340,36160045
)
]
)
(1,135:22520700,36680692:2122640,197518,129251
k1,135:23134669,36680692:613969
x1,135:23376357,36680692
(1,135:23376357,36746228:653014,141084,63715
x1,135:23984847,36746228
)
k1,135:24643340,36680692:613969
)
]
x1,135:25239309,36160045
(1,135:25239309,36258348:715239,197518,89201
x1,135:25905320,36258348
)
k1,135:25982200,36160045:27652
x1,135:26491926,36160045
k1,135:26519579,36160045:27653
x1,135:27046142,36160045
x1,135:27372456,36160045
k1,135:27481680,36160045:109224
(1,135:27481680,36160045:546135,455111,0
x1,134:28027815,36160045
)
x1,135:28610359,36160045
k1,135:28638011,36160045:27652
x1,135:29147737,36160045
k1,135:29175389,36160045:27652
x1,135:29461882,36160045
(1,135:29461882,36258348:715239,197518,89201
x1,135:30127893,36258348
)
x1,135:30431984,36160045
k1,135:30459637,36160045:27653
x1,135:30969363,36160045
k1,135:30997015,36160045:27652
x1,135:31338121,36160045
(1,135:31338121,36258348:715239,197518,89201
x1,135:32004132,36258348
)
k1,135:32162584,36160045:109224
(1,135:32162584,36160045:546135,455111,0
x1,134:32708719,36160045
)
x1,135:33250075,36160045
(1,135:33250075,36258348:715239,197518,89201
x1,135:33916086,36258348
)
x1,135:34402222,36160045
)
(1,135:34729902,36160045:1128520,446948,116320
(1,135:34729902,36160045:1128520,446948,116320
x1,135:35640190,36160045
x1,135:35858422,36160045
)
)
)
(1,137:20317481,38011056:15540941,533465,251217
x1,137:21919168,38011056
k1,136:22148480,38011056:229312
x1,136:23714110,38011056
k1,136:23943422,38011056:229312
x1,136:24234398,38011056
k1,136:24463710,38011056:229312
x1,136:26138133,38011056
k1,136:26367445,38011056:229312
x1,136:27641452,38011056
k1,136:27870763,38011056:229311
x1,136:29982960,38011056
k1,136:30212272,38011056:229312
$1,136:30212272,38011056
x1,136:30498765,38011056
[1,136:30498765,38173072:715239,695481,89201
(1,136:30572948,37773231:294003,295640,0
x1,136:30834183,37773231
)
(1,136:30498765,38173072:715239,197518,89201
x1,136:31164776,38173072
)
]
k1,136:31517287,38011056:303283
x1,136:32027013,38011056
k1,136:32330295,38011056:303282
x1,136:32671401,38011056
(1,136:32671401,38109359:715239,197518,89201
x1,136:33337412,38109359
)
x1,136:33714321,38011056
x1,136:34204475,38011056
$1,136:34275926,38011056
x1,136:34439766,38011056
k1,136:34839342,38011056:399576
x1,136:35858422,38011056
k1,136:35858422,38011056:0
)
(1,137:20317481,38797488:15540941,491520,163840
x1,137:21482686,38797488
g1,136:21646526,38797488
x1,136:22592862,38797488
g1,136:22756702,38797488
x1,136:24940996,38797488
g1,136:25104836,38797488
x1,136:27034194,38797488
x1,136:28444503,38797488
g1,136:28608343,38797488
x1,136:29154255,38797488
g1,136:29318095,38797488
x1,136:30265069,38797488
g1,136:30428909,38797488
x1,136:31484676,38797488
g1,136:31648516,38797488
x1,136:32448700,38797488
g1,136:32612540,38797488
x1,136:33777763,38797488
g1,136:33941603,38797488
$1,136:33941603,38797488
x1,136:34463344,38797488
x1,136:35262975,38797488
x1,136:35589289,38797488
$1,136:35589289,38797488
x1,136:35753129,38797488
k1,137:35858422,38797488:105293
g1,137:35858422,38797488
)
(1,141:20317481,39863610:15540941,451540,141880
x1,141:21554793,39863610
k1,140:21717494,39863610:162701
x1,140:22518981,39863610
x1,140:23429259,39863610
x1,140:23902418,39863610
x1,140:24776657,39863610
k1,140:24939357,39863610:162700
$1,140:24939357,39863610
x1,140:25358057,39863610
$1,140:25358057,39863610
k1,140:26013417,39863610:655360
x1,140:26632073,39863610
x1,140:26870624,39863610
k1,140:27033325,39863610:162701
x1,140:27725371,39863610
x1,140:28562896,39863610
x1,140:29327031,39863610
k1,140:29489732,39863610:162701
$1,140:29489732,39863610
x1,140:29908432,39863610
$1,140:29908432,39863610
k1,140:30071133,39863610:162701
x1,140:30726493,39863610
k1,140:30889193,39863610:162700
x1,140:31981664,39863610
x1,140:32819207,39863610
k1,140:32981908,39863610:162701
x1,140:33782747,39863610
k1,140:33945448,39863610:162701
x1,140:34673543,39863610
x1,140:35183406,39863610
x1,140:35640190,39863610
x1,140:35858422,39863610
k1,141:35858422,39863610:0
)
(1,141:20317481,40650042:15540941,447828,141880
x1,141:21155024,40650042
g1,140:21318864,40650042
$1,140:21318864,40650042
x1,140:21764874,40650042
(1,140:21764874,40748345:294003,295640,0
x1,140:22026109,40748345
)
$1,140:22058877,40650042
g1,140:22222717,40650042
x1,140:22731925,40650042
x1,140:23049781,40650042
x1,140:23377461,40650042
x1,140:23850620,40650042
x1,140:25160667,40650042
g1,140:25324507,40650042
x1,140:26525779,40650042
x1,140:27508801,40650042
k1,141:35858422,40650042:8349621
g1,141:35858422,40650042
)
(1,144:22795054,41973049:13063368,566233,586183
(1,144:22795054,41973049:10585795,566233,586183
(1,141:22795054,41973049:0,0,0
$1,141:22795054,41973049
(1,141:22795054,41186617:0,0,0
)
$1,141:22795054,41973049
)
x1,141:23213754,41973049
(1,144:23213754,41702456:294003,295640,0
x1,144:23474989,41702456
)
g1,144:23689797,41973049
x1,144:24199523,41973049
g1,144:24381563,41973049
[1,144:24381563,41973049:2122640,437688,586183
(1,144:24381563,41973049:2122640,437688,127431
(1,144:24381563,41973049:921146,282168,127431
x1,143:25293608,41973049
k1,143:24381563,41973049:0
k1,144:24381563,41973049:9101
)
g1,144:25411933,41973049
[1,144:25411933,41973049:1092270,437688,0
(1,144:25411933,41973049:1092270,437688,0
x1,143:26504203,41973049
)
]
)
(1,144:24381563,42493696:2122640,203889,0
k1,144:25278133,42493696:896570
x1,144:25607633,42493696
k1,144:26504203,42493696:896570
)
]
g1,144:26613427,41973049
x1,144:27664734,41973049
(1,144:27753025,41702456:294003,295640,0
x1,144:28014260,41702456
)
g1,144:28192660,41973049
x1,144:28702386,41973049
g1,144:28848018,41973049
x1,144:30085920,41973049
[1,144:30085920,42135065:294003,728249,0
(1,144:30085920,41702456:294003,295640,0
x1,144:30347155,41702456
)
(1,144:30085920,42135065:294003,295640,0
x1,144:30347155,42135065
)
]
g1,144:30525555,41973049
x1,144:31035281,41973049
g1,144:31180913,41973049
x1,144:31488113,41973049
(1,144:31488113,42071352:342626,197518,0
x1,144:31797971,42071352
)
x1,144:32904801,41973049
(1,144:32904801,42071352:294003,295640,0
x1,144:33166036,42071352
)
x1,144:33380849,41973049
)
(1,144:34729902,41973049:1128520,446948,116320
(1,144:34729902,41973049:1128520,446948,116320
x1,144:35640190,41973049
x1,144:35858422,41973049
)
)
)
(1,146:20317481,43616455:15540941,455111,141880
x1,146:20827344,43616455
k1,145:21050749,43616455:223405
x1,145:22652436,43616455
k1,145:22875841,43616455:223405
$1,145:22875841,43616455
x1,145:23258136,43616455
$1,145:23258136,43616455
k1,145:23481542,43616455:223406
x1,145:24427878,43616455
k1,145:24651283,43616455:223405
$1,145:24651283,43616455
x1,145:24958483,43616455
(1,145:24958483,43714758:342626,197518,0
x1,145:25268341,43714758
)
$1,145:25301109,43616455
k1,145:25524514,43616455:223405
x1,145:26324698,43616455
k1,145:26548103,43616455:223405
x1,145:27240159,43616455
x1,145:27848991,43616455
k1,145:28072396,43616455:223405
x1,145:30947418,43616455
k1,145:31170824,43616455:223406
x1,145:31680687,43616455
k1,145:31904092,43616455:223405
x1,145:32522748,43616455
k1,145:32746153,43616455:223405
x1,145:35858422,43616455
k1,145:35858422,43616455:0
)
(1,146:20317481,44402887:15540941,637913,163840
x1,146:21082281,44402887
k1,145:21270334,44402887:188053
x1,145:21888990,44402887
x1,145:23418589,44402887
k1,145:23606642,44402887:188053
$1,145:23606642,44402887
x1,145:23913842,44402887
[1,145:23913842,44479523:746576,714549,0
(1,145:23913842,44077837:746576,312863,99316
x1,145:24627650,44077837
)
(1,145:23913842,44479523:342626,197518,0
x1,145:24223700,44479523
)
]
k1,145:24887296,44402887:226878
x1,145:25397022,44402887
k1,145:25623900,44402887:226878
x1,145:25931100,44402887
(1,145:25931100,44501190:342626,197518,0
x1,145:26240958,44501190
)
x1,145:26983702,44402887
$1,145:26983702,44402887
x1,145:27147542,44402887
k1,145:27341648,44402887:194106
x1,145:28288622,44402887
k1,145:28476675,44402887:188053
x1,145:30660969,44402887
k1,145:30849021,44402887:188052
x1,145:31286132,44402887
k1,145:31474185,44402887:188053
x1,145:32602704,44402887
x1,145:32914000,44402887
x1,145:34171614,44402887
k1,145:34359667,44402887:188053
x1,145:34869530,44402887
k1,145:35057583,44402887:188053
x1,145:35858422,44402887
k1,145:35858422,44402887:0
)
(1,146:20317481,45189319:15540941,446948,141880
x1,146:21555439,45189319
x1,145:22849766,45189319
g1,145:23013606,45189319
x1,145:26327056,45189319
g1,145:26490896,45189319
x1,145:28675190,45189319
k1,146:35858422,45189319:7183232
g1,146:35858422,45189319
)
(1,149:22784227,46512327:13074195,583456,586183
(1,149:22784227,46512327:10607450,583456,586183
(1,146:22784227,46512327:0,0,0
$1,146:22784227,46512327
(1,146:22784227,45725895:0,0,0
)
$1,146:22784227,46512327
)
x1,146:23202927,46512327
(1,149:23202927,46241734:294003,295640,0
x1,149:23464162,46241734
)
g1,149:23678970,46512327
x1,149:24188696,46512327
g1,149:24370736,46512327
[1,149:24370736,46512327:2122640,437688,586183
(1,149:24370736,46512327:2122640,437688,127431
(1,149:24370736,46512327:921146,282168,127431
x1,148:25282781,46512327
k1,148:24370736,46512327:0
k1,149:24370736,46512327:9101
)
g1,149:25401106,46512327
[1,149:25401106,46512327:1092270,437688,0
(1,149:25401106,46512327:1092270,437688,0
x1,148:26493376,46512327
)
]
)
(1,149:24370736,47032974:2122640,203889,0
k1,149:25267306,47032974:896570
x1,149:25596806,47032974
k1,149:26493376,47032974:896570
)
]
g1,149:26602600,46512327
x1,149:27271612,46512327
(1,149:27359903,46241734:294003,295640,0
x1,149:27621138,46241734
)
g1,149:27799538,46512327
x1,149:28309264,46512327
g1,149:28454896,46512327
x1,149:29692798,46512327
[1,149:29692798,46674343:294003,728249,0
(1,149:29692798,46241734:294003,295640,0
x1,149:29954033,46241734
)
(1,149:29692798,46674343:294003,295640,0
x1,149:29954033,46674343
)
]
g1,149:30132433,46512327
x1,149:30642159,46512327
g1,149:30787791,46512327
x1,149:31094991,46512327
[1,149:31094991,46674343:746576,745472,0
(1,148:31094991,46241734:746576,312863,99316
x1,148:31808799,46241734
)
(1,149:31094991,46674343:342626,197518,0
x1,149:31404849,46674343
)
]
x1,149:32915629,46512327
(1,149:32915629,46610630:294003,295640,0
x1,149:33176864,46610630
)
x1,149:33391677,46512327
)
(1,149:34729902,46512327:1128520,446948,116320
(1,149:34729902,46512327:1128520,446948,116320
x1,149:35640190,46512327
x1,149:35858422,46512327
)
)
)
]
g1,153:35858422,46770830
)
)
]
(1,153:3296451,48736910:32561971,446948,0
(1,153:3296451,48736910:32561971,446948,0
k1,153:19413597,48736910:16117146
x1,153:19741277,48736910
k1,153:35858422,48736910:16117145
)
)
]
]
]
]
!65805
}1
!10
{2
[1,219:4736286,48736910:31122136,44000624,0
[1,219:4736286,4736286:0,0,0
(1,219:4736286,4670505:0,0,0
k1,219:4736286,4670505:1505616
)
]
[1,219:4736286,48736910:31122136,44000624,0
[1,219:4736286,4736286:15540941,0,0
(1,219:4736286,4736286:15540941,0,0
h1,219:4736286,4736286:0,0,0
(1,219:4736286,4736286:0,0,0
(1,219:4736286,4736286:0,0,0
g1,219:0,4736286
h1,219:0,4736286:0,0,0
k1,219:4736286,4736286:4736286
)
)
k1,219:20277227,4736286:15540941
g1,219:20277227,4736286
)
]
[1,219:4736286,48736910:31122136,44000624,0
[1,219:3296451,48736910:32561971,44000624,0
[1,219:3296451,4736286:32561971,0,0
(1,219:3296451,4736286:32561971,0,0
h1,219:3296451,4736286:32561971,0,0
)
]
[1,219:3296451,46770830:32561971,42034544,0
[1,94:3296451,15480700:32561971,10744414,1
[1,94:3296451,15480700:32561971,10744414,0
(1,92:3296451,9223757:32561971,4487471,4159791
k1,92:4160548,9223757:864097
h1,78:4160548,9223757:0,0,0
(1,91:4160548,9223757:30833777,4487471,4159791
$1,91:4160548,9223757
[1,91:4160548,9223757:30833777,4487471,4159791
(1,81:4160548,5522623:30833777,550500,235932
g1,80:4160548,5522623
(1,80:4160548,5522623:4827344,550500,235932
r1,219:4160548,5522623:0,786432,235932
g1,80:4553764,5522623
g1,80:4553765,5522623
x1,80:6592572,5522623
k1,80:8594676,5522623:2002104
g1,80:8987892,5522623
)
g1,80:8987892,5522623
(1,80:8987892,5522623:3188960,550500,235932
g1,80:9381108,5522623
g1,80:9381108,5522623
g1,80:9381109,5522623
x1,80:11783636,5522623
g1,80:11783636,5522623
g1,80:12176852,5522623
)
g1,80:12176852,5522623
(1,80:12176852,5522623:4389576,550500,235932
g1,80:12570068,5522623
g1,80:12570068,5522623
g1,80:12570069,5522623
x1,80:16173212,5522623
g1,80:16173212,5522623
g1,80:16566428,5522623
)
g1,80:16566428,5522623
(1,80:16566428,5522623:6738995,550500,235932
g1,80:16959644,5522623
g1,80:16959644,5522623
g1,80:16959645,5522623
x1,80:20927802,5522623
g1,80:21091642,5522623
x1,80:22912207,5522623
g1,80:22912207,5522623
g1,80:23305423,5522623
)
g1,80:23305423,5522623
(1,80:23305423,5522623:5396186,550500,235932
g1,80:23698639,5522623
g1,80:23698639,5522623
g1,80:23698640,5522623
x1,80:24099064,5522623
x1,80:25059149,5522623
g1,80:25222989,5522623
x1,80:27298491,5522623
x1,80:28308393,5522623
g1,80:28308393,5522623
g1,80:28701609,5522623
)
g1,80:28701609,5522623
(1,81:28701609,5522623:6292716,550500,235932
g1,80:29094825,5522623
g1,80:29094825,5522623
g1,80:29094826,5522623
x1,80:31351865,5522623
g1,80:31515705,5522623
x1,80:33591207,5522623
x1,80:34601109,5522623
g1,81:34601109,5522623
g1,81:34994325,5522623
)
g1,81:34994325,5522623
)
(1,83:4160548,6742997:30833777,655400,235932
g1,82:4160548,6742997
(1,82:4160548,6742997:4827344,655400,235932
r1,219:4160548,6742997:0,786432,235932
g1,82:4553764,6742997
g1,82:4553765,6742997
x1,82:6920253,6742997
g1,82:7084093,6742997
x1,82:7302325,6742997
x1,82:7630005,6742997
x1,82:7848237,6742997
k1,82:8594676,6742997:746439
g1,82:8987892,6742997
)
g1,82:8987892,6742997
(1,82:8987892,6742997:3188960,655400,235932
g1,82:9381108,6742997
k1,82:10254672,6742997:873564
g1,82:10254673,6742997
x1,82:10910073,6742997
k1,82:11783636,6742997:873563
g1,82:12176852,6742997
)
g1,82:12176852,6742997
(1,82:12176852,6742997:4389576,655400,235932
g1,82:12570068,6742997
k1,82:14043940,6742997:1473872
g1,82:14043941,6742997
x1,82:14699341,6742997
k1,82:16173212,6742997:1473871
g1,82:16566428,6742997
)
g1,82:16566428,6742997
(1,82:16566428,6742997:6738995,655400,235932
g1,82:16959644,6742997
k1,82:18898170,6742997:1938526
g1,82:18898171,6742997
x1,82:20973682,6742997
k1,82:22912207,6742997:1938525
g1,82:23305423,6742997
)
g1,82:23305423,6742997
(1,82:23305423,6742997:5396186,655400,235932
g1,82:23698639,6742997
k1,82:25032671,6742997:1334032
g1,82:25032672,6742997
$1,82:25032672,6742997
x1,82:25554413,6742997
x1,82:26354044,6742997
(1,82:26425495,6505172:294003,295640,0
x1,82:26686730,6505172
)
x1,82:26974361,6742997
$1,82:26974361,6742997
k1,82:28308393,6742997:1334032
g1,82:28701609,6742997
)
g1,82:28701609,6742997
(1,83:28701609,6742997:6292716,655400,235932
g1,82:29094825,6742997
k1,82:30877122,6742997:1782297
g1,82:30877123,6742997
$1,82:30877123,6742997
x1,82:31398864,6742997
x1,82:32198495,6742997
(1,82:32269946,6505172:294003,295640,0
x1,82:32531181,6505172
)
x1,82:32818812,6742997
$1,82:32818812,6742997
k1,83:34601109,6742997:1782297
g1,83:34994325,6742997
)
g1,83:34994325,6742997
)
(1,84:4160548,7634329:30833777,655400,235932
g1,83:4160548,7634329
(1,83:4160548,7634329:4827344,655400,235932
r1,219:4160548,7634329:0,786432,235932
g1,83:4553764,7634329
g1,83:4553765,7634329
x1,83:5609541,7634329
g1,83:5773381,7634329
x1,83:5991613,7634329
x1,83:6319293,7634329
x1,83:6537525,7634329
k1,83:8594676,7634329:2057151
g1,83:8987892,7634329
)
g1,83:8987892,7634329
(1,83:8987892,7634329:3188960,655400,235932
g1,83:9381108,7634329
k1,83:10254672,7634329:873564
g1,83:10254673,7634329
x1,83:10910073,7634329
k1,83:11783636,7634329:873563
g1,83:12176852,7634329
)
g1,83:12176852,7634329
(1,83:12176852,7634329:4389576,655400,235932
g1,83:12570068,7634329
k1,83:14184535,7634329:1614467
g1,83:14184536,7634329
x1,83:14558746,7634329
k1,83:16173212,7634329:1614466
g1,83:16566428,7634329
)
g1,83:16566428,7634329
(1,83:16566428,7634329:6738995,655400,235932
g1,83:16959644,7634329
k1,83:18898170,7634329:1938526
g1,83:18898171,7634329
x1,83:20973682,7634329
k1,83:22912207,7634329:1938525
g1,83:23305423,7634329
)
g1,83:23305423,7634329
(1,83:23305423,7634329:5396186,655400,235932
g1,83:23698639,7634329
k1,83:24201186,7634329:502547
g1,83:24201187,7634329
$1,83:24201187,7634329
x1,83:24722928,7634329
x1,83:25522559,7634329
(1,83:25594010,7396504:294003,295640,0
x1,83:25855245,7396504
)
g1,83:25997237,7634329
(1,83:25997237,7634329:846508,455111,127431
x1,83:26834644,7634329
)
g1,83:26952969,7634329
x1,83:27479532,7634329
x1,83:27805846,7634329
$1,83:27805846,7634329
k1,83:28308393,7634329:502547
g1,83:28701609,7634329
)
g1,83:28701609,7634329
(1,84:28701609,7634329:6292716,655400,235932
g1,83:29094825,7634329
k1,83:30877122,7634329:1782297
g1,83:30877123,7634329
$1,83:30877123,7634329
x1,83:31398864,7634329
x1,83:32198495,7634329
(1,83:32269946,7396504:294003,295640,0
x1,83:32531181,7396504
)
x1,83:32818812,7634329
$1,83:32818812,7634329
k1,84:34601109,7634329:1782297
g1,84:34994325,7634329
)
g1,84:34994325,7634329
)
(1,85:4160548,8525661:30833777,655400,235932
g1,84:4160548,8525661
(1,84:4160548,8525661:4827344,655400,235932
r1,219:4160548,8525661:0,786432,235932
g1,84:4553764,8525661
g1,84:4553765,8525661
x1,84:6337637,8525661
g1,84:6501477,8525661
x1,84:7666692,8525661
g1,84:7830532,8525661
x1,84:8048764,8525661
x1,84:8376444,8525661
x1,84:8594676,8525661
g1,84:8594676,8525661
g1,84:8987892,8525661
)
g1,84:8987892,8525661
(1,84:8987892,8525661:3188960,655400,235932
g1,84:9381108,8525661
k1,84:10254672,8525661:873564
g1,84:10254673,8525661
x1,84:10910073,8525661
k1,84:11783636,8525661:873563
g1,84:12176852,8525661
)
g1,84:12176852,8525661
(1,84:12176852,8525661:4389576,655400,235932
g1,84:12570068,8525661
k1,84:14043940,8525661:1473872
g1,84:14043941,8525661
x1,84:14699341,8525661
k1,84:16173212,8525661:1473871
g1,84:16566428,8525661
)
g1,84:16566428,8525661
(1,84:16566428,8525661:6738995,655400,235932
g1,84:16959644,8525661
k1,84:18898170,8525661:1938526
g1,84:18898171,8525661
x1,84:20973682,8525661
k1,84:22912207,8525661:1938525
g1,84:23305423,8525661
)
g1,84:23305423,8525661
(1,84:23305423,8525661:5396186,655400,235932
g1,84:23698639,8525661
k1,84:24201186,8525661:502547
g1,84:24201187,8525661
$1,84:24201187,8525661
x1,84:24722928,8525661
x1,84:25522559,8525661
(1,84:25594010,8287836:294003,295640,0
x1,84:25855245,8287836
)
g1,84:25997237,8525661
(1,84:25997237,8525661:846508,455111,127431
x1,84:26834644,8525661
)
g1,84:26952969,8525661
x1,84:27479532,8525661
x1,84:27805846,8525661
$1,84:27805846,8525661
k1,84:28308393,8525661:502547
g1,84:28701609,8525661
)
g1,84:28701609,8525661
(1,85:28701609,8525661:6292716,655400,235932
g1,84:29094825,8525661
k1,84:30877122,8525661:1782297
g1,84:30877123,8525661
$1,84:30877123,8525661
x1,84:31398864,8525661
x1,84:32198495,8525661
(1,84:32269946,8287836:294003,295640,0
x1,84:32531181,8287836
)
x1,84:32818812,8525661
$1,84:32818812,8525661
k1,85:34601109,8525661:1782297
g1,85:34994325,8525661
)
g1,85:34994325,8525661
)
(1,86:4160548,9416993:30833777,655400,235932
g1,85:4160548,9416993
(1,85:4160548,9416993:4827344,655400,235932
r1,219:4160548,9416993:0,786432,235932
g1,85:4553764,9416993
g1,85:4553765,9416993
x1,85:5791733,9416993
g1,85:5955573,9416993
x1,85:6173805,9416993
x1,85:6501485,9416993
x1,85:6719717,9416993
k1,85:8594676,9416993:1874959
g1,85:8987892,9416993
)
g1,85:8987892,9416993
(1,85:8987892,9416993:3188960,655400,235932
g1,85:9381108,9416993
k1,85:10254672,9416993:873564
g1,85:10254673,9416993
x1,85:10910073,9416993
k1,85:11783636,9416993:873563
g1,85:12176852,9416993
)
g1,85:12176852,9416993
(1,85:12176852,9416993:4389576,655400,235932
g1,85:12570068,9416993
k1,85:14184535,9416993:1614467
g1,85:14184536,9416993
x1,85:14558746,9416993
k1,85:16173212,9416993:1614466
g1,85:16566428,9416993
)
g1,85:16566428,9416993
(1,85:16566428,9416993:6738995,655400,235932
g1,85:16959644,9416993
k1,85:18752026,9416993:1792382
g1,85:18752027,9416993
x1,85:19225195,9416993
x1,85:19989338,9416993
g1,85:20153178,9416993
x1,85:20663041,9416993
x1,85:21119825,9416993
k1,85:22912207,9416993:1792382
g1,85:23305423,9416993
)
g1,85:23305423,9416993
(1,85:23305423,9416993:5396186,655400,235932
g1,85:23698639,9416993
k1,85:24201186,9416993:502547
g1,85:24201187,9416993
$1,85:24201187,9416993
x1,85:24722928,9416993
x1,85:25522559,9416993
(1,85:25594010,9179168:294003,295640,0
x1,85:25855245,9179168
)
g1,85:25997237,9416993
(1,85:25997237,9416993:846508,455111,127431
x1,85:26834644,9416993
)
g1,85:26952969,9416993
x1,85:27479532,9416993
x1,85:27805846,9416993
$1,85:27805846,9416993
k1,85:28308393,9416993:502547
g1,85:28701609,9416993
)
g1,85:28701609,9416993
(1,86:28701609,9416993:6292716,655400,235932
g1,85:29094825,9416993
k1,85:30877122,9416993:1782297
g1,85:30877123,9416993
$1,85:30877123,9416993
x1,85:31398864,9416993
x1,85:32198495,9416993
(1,85:32269946,9179168:294003,295640,0
x1,85:32531181,9179168
)
x1,85:32818812,9416993
$1,85:32818812,9416993
k1,86:34601109,9416993:1782297
g1,86:34994325,9416993
)
g1,86:34994325,9416993
)
(1,87:4160548,10308325:30833777,655400,235932
g1,86:4160548,10308325
(1,86:4160548,10308325:4827344,655400,235932
r1,219:4160548,10308325:0,786432,235932
g1,86:4553764,10308325
g1,86:4553765,10308325
x1,86:6483133,10308325
g1,86:6646973,10308325
x1,86:6865205,10308325
x1,86:7192885,10308325
x1,86:7411117,10308325
k1,86:8594676,10308325:1183559
g1,86:8987892,10308325
)
g1,86:8987892,10308325
(1,86:8987892,10308325:3188960,655400,235932
g1,86:9381108,10308325
k1,86:10254672,10308325:873564
g1,86:10254673,10308325
x1,86:10910073,10308325
k1,86:11783636,10308325:873563
g1,86:12176852,10308325
)
g1,86:12176852,10308325
(1,86:12176852,10308325:4389576,655400,235932
g1,86:12570068,10308325
k1,86:14184535,10308325:1614467
g1,86:14184536,10308325
x1,86:14558746,10308325
k1,86:16173212,10308325:1614466
g1,86:16566428,10308325
)
g1,86:16566428,10308325
(1,86:16566428,10308325:6738995,655400,235932
g1,86:16959644,10308325
k1,86:18752026,10308325:1792382
g1,86:18752027,10308325
x1,86:19225195,10308325
x1,86:19989338,10308325
g1,86:20153178,10308325
x1,86:20663041,10308325
x1,86:21119825,10308325
k1,86:22912207,10308325:1792382
g1,86:23305423,10308325
)
g1,86:23305423,10308325
(1,86:23305423,10308325:5396186,655400,235932
g1,86:23698639,10308325
k1,86:24201186,10308325:502547
g1,86:24201187,10308325
$1,86:24201187,10308325
x1,86:24722928,10308325
x1,86:25522559,10308325
(1,86:25594010,10070500:294003,295640,0
x1,86:25855245,10070500
)
g1,86:25997237,10308325
(1,86:25997237,10308325:846508,455111,127431
x1,86:26834644,10308325
)
g1,86:26952969,10308325
x1,86:27479532,10308325
x1,86:27805846,10308325
$1,86:27805846,10308325
k1,86:28308393,10308325:502547
g1,86:28701609,10308325
)
g1,86:28701609,10308325
(1,87:28701609,10308325:6292716,655400,235932
g1,86:29094825,10308325
k1,86:30877122,10308325:1782297
g1,86:30877123,10308325
$1,86:30877123,10308325
x1,86:31398864,10308325
x1,86:32198495,10308325
(1,86:32269946,10070500:294003,295640,0
x1,86:32531181,10070500
)
x1,86:32818812,10308325
$1,86:32818812,10308325
k1,87:34601109,10308325:1782297
g1,87:34994325,10308325
)
g1,87:34994325,10308325
)
(1,88:4160548,11199657:30833777,655400,235932
g1,87:4160548,11199657
(1,87:4160548,11199657:4827344,655400,235932
r1,219:4160548,11199657:0,786432,235932
g1,87:4553764,11199657
g1,87:4553765,11199657
x1,87:6265549,11199657
g1,87:6429389,11199657
x1,87:6647621,11199657
x1,87:6975301,11199657
x1,87:7193533,11199657
k1,87:8594676,11199657:1401143
g1,87:8987892,11199657
)
g1,87:8987892,11199657
(1,87:8987892,11199657:3188960,655400,235932
g1,87:9381108,11199657
k1,87:10254672,11199657:873564
g1,87:10254673,11199657
x1,87:10910073,11199657
k1,87:11783636,11199657:873563
g1,87:12176852,11199657
)
g1,87:12176852,11199657
(1,87:12176852,11199657:4389576,655400,235932
g1,87:12570068,11199657
k1,87:14043940,11199657:1473872
g1,87:14043941,11199657
x1,87:14699341,11199657
k1,87:16173212,11199657:1473871
g1,87:16566428,11199657
)
g1,87:16566428,11199657
(1,87:16566428,11199657:6738995,655400,235932
g1,87:16959644,11199657
k1,87:19343481,11199657:2383837
g1,87:19343482,11199657
x1,87:20071586,11199657
x1,87:20528370,11199657
k1,87:22912207,11199657:2383837
g1,87:23305423,11199657
)
g1,87:23305423,11199657
(1,87:23305423,11199657:5396186,655400,235932
g1,87:23698639,11199657
k1,87:25032671,11199657:1334032
g1,87:25032672,11199657
$1,87:25032672,11199657
x1,87:25554413,11199657
x1,87:26354044,11199657
(1,87:26425495,10961832:294003,295640,0
x1,87:26686730,10961832
)
x1,87:26974361,11199657
$1,87:26974361,11199657
k1,87:28308393,11199657:1334032
g1,87:28701609,11199657
)
g1,87:28701609,11199657
(1,88:28701609,11199657:6292716,655400,235932
g1,87:29094825,11199657
k1,87:30877122,11199657:1782297
g1,87:30877123,11199657
$1,87:30877123,11199657
x1,87:31398864,11199657
x1,87:32198495,11199657
(1,87:32269946,10961832:294003,295640,0
x1,87:32531181,10961832
)
x1,87:32818812,11199657
$1,87:32818812,11199657
k1,88:34601109,11199657:1782297
g1,88:34994325,11199657
)
g1,88:34994325,11199657
)
(1,89:4160548,12090989:30833777,655400,235932
g1,88:4160548,12090989
(1,88:4160548,12090989:4827344,655400,235932
r1,219:4160548,12090989:0,786432,235932
g1,88:4553764,12090989
g1,88:4553765,12090989
x1,88:7358021,12090989
g1,88:7521861,12090989
x1,88:7740093,12090989
x1,88:8067773,12090989
x1,88:8286005,12090989
k1,88:8594676,12090989:308671
g1,88:8987892,12090989
)
g1,88:8987892,12090989
(1,88:8987892,12090989:3188960,655400,235932
g1,88:9381108,12090989
k1,88:10254672,12090989:873564
g1,88:10254673,12090989
x1,88:10910073,12090989
k1,88:11783636,12090989:873563
g1,88:12176852,12090989
)
g1,88:12176852,12090989
(1,88:12176852,12090989:4389576,655400,235932
g1,88:12570068,12090989
k1,88:14043940,12090989:1473872
g1,88:14043941,12090989
x1,88:14699341,12090989
k1,88:16173212,12090989:1473871
g1,88:16566428,12090989
)
g1,88:16566428,12090989
(1,88:16566428,12090989:6738995,655400,235932
g1,88:16959644,12090989
k1,88:18825430,12090989:1865786
g1,88:18825431,12090989
x1,88:21046421,12090989
k1,88:22912207,12090989:1865786
g1,88:23305423,12090989
)
g1,88:23305423,12090989
(1,88:23305423,12090989:5396186,655400,235932
g1,88:23698639,12090989
k1,88:25032671,12090989:1334032
g1,88:25032672,12090989
$1,88:25032672,12090989
x1,88:25554413,12090989
x1,88:26354044,12090989
(1,88:26425495,11853164:294003,295640,0
x1,88:26686730,11853164
)
x1,88:26974361,12090989
$1,88:26974361,12090989
k1,88:28308393,12090989:1334032
g1,88:28701609,12090989
)
g1,88:28701609,12090989
(1,89:28701609,12090989:6292716,655400,235932
g1,88:29094825,12090989
k1,88:30877122,12090989:1782297
g1,88:30877123,12090989
$1,88:30877123,12090989
x1,88:31398864,12090989
x1,88:32198495,12090989
(1,88:32269946,11853164:294003,295640,0
x1,88:32531181,11853164
)
x1,88:32818812,12090989
$1,88:32818812,12090989
k1,89:34601109,12090989:1782297
g1,89:34994325,12090989
)
g1,89:34994325,12090989
)
(1,90:4160548,12982321:30833777,655400,235932
g1,89:4160548,12982321
(1,89:4160548,12982321:4827344,655400,235932
r1,219:4160548,12982321:0,786432,235932
g1,89:4553764,12982321
g1,89:4553765,12982321
x1,89:6156757,12982321
k1,89:8594676,12982321:2437919
g1,89:8987892,12982321
)
g1,89:8987892,12982321
(1,89:8987892,12982321:3188960,655400,235932
g1,89:9381108,12982321
k1,89:10254672,12982321:873564
g1,89:10254673,12982321
x1,89:10910073,12982321
k1,89:11783636,12982321:873563
g1,89:12176852,12982321
)
g1,89:12176852,12982321
(1,89:12176852,12982321:4389576,655400,235932
g1,89:12570068,12982321
k1,89:14043940,12982321:1473872
g1,89:14043941,12982321
x1,89:14699341,12982321
k1,89:16173212,12982321:1473871
g1,89:16566428,12982321
)
g1,89:16566428,12982321
(1,89:16566428,12982321:6738995,655400,235932
g1,89:16959644,12982321
k1,89:19280570,12982321:2320926
g1,89:19280571,12982321
x1,89:20591282,12982321
k1,89:22912207,12982321:2320925
g1,89:23305423,12982321
)
g1,89:23305423,12982321
(1,89:23305423,12982321:5396186,655400,235932
g1,89:23698639,12982321
k1,89:25032671,12982321:1334032
g1,89:25032672,12982321
$1,89:25032672,12982321
x1,89:25554413,12982321
x1,89:26354044,12982321
(1,89:26425495,12744496:294003,295640,0
x1,89:26686730,12744496
)
x1,89:26974361,12982321
$1,89:26974361,12982321
k1,89:28308393,12982321:1334032
g1,89:28701609,12982321
)
g1,89:28701609,12982321
(1,90:28701609,12982321:6292716,655400,235932
g1,89:29094825,12982321
k1,89:30877122,12982321:1782297
g1,89:30877123,12982321
$1,89:30877123,12982321
x1,89:31398864,12982321
x1,89:32198495,12982321
(1,89:32269946,12744496:294003,295640,0
x1,89:32531181,12744496
)
x1,89:32818812,12982321
$1,89:32818812,12982321
k1,90:34601109,12982321:1782297
g1,90:34994325,12982321
)
g1,90:34994325,12982321
)
]
$1,91:34994325,9223757
)
g1,92:34994325,9223757
k1,92:35858422,9223757:864097
)
(1,92:3296451,15264429:32561971,1225521,216271
h1,92:3296451,15264429:0,0,0
g1,92:3296451,15264429
[1,92:3296451,15264429:32561971,1225521,216271
(1,92:3296451,14543533:32561971,504625,147456
h1,92:3296451,14543533:0,0,0
x1,92:3656832,14543533
x1,92:4592283,14543533
k1,92:4763829,14543533:171546
x1,92:5534135,14543533
k1,92:5789248,14543533:255113
r1,219:5789248,14543533:0,652081,147456
k1,92:5789248,14543533:0
x1,92:8902303,14543533
k1,92:9073849,14543533:171546
x1,92:9565170,14543533
k1,92:9736715,14543533:171545
x1,92:10195592,14543533
x1,92:11752706,14543533
k1,92:11924252,14543533:171546
x1,92:13464273,14543533
k1,92:13635795,14543533:171522
x1,92:15569216,14543533
k1,92:15740761,14543533:171545
x1,92:17739652,14543533
k1,92:17911198,14543533:171546
x1,92:18959891,14543533
k1,92:19131437,14543533:171546
$1,92:19131437,14543533
x1,92:19612922,14543533
x1,92:20404355,14543533
$1,92:20404355,14543533
k1,92:20575901,14543533:171546
x1,92:23720800,14543533
k1,92:23892345,14543533:171545
x1,92:25186400,14543533
k1,92:25441514,14543533:255114
x1,92:26358685,14543533
k1,92:26530230,14543533:171545
x1,92:28692512,14543533
k1,92:28864058,14543533:171546
x1,92:30306750,14543533
k1,92:30478272,14543533:171522
x1,92:32247728,14543533
k1,92:32419273,14543533:171545
x1,92:33205506,14543533
x1,92:34441766,14543533
k1,92:34613312,14543533:171546
x1,92:35858422,14543533
k1,92:35858422,14543533:0
)
(1,92:3296451,15264429:32561971,402253,216271
x1,92:4934960,15264429
g1,92:5082416,15264429
x1,92:8686193,15264429
g1,92:8833649,15264429
x1,92:9685351,15264429
g1,92:9832807,15264429
x1,92:10848474,15264429
x1,92:11366923,15264429
g1,92:11514379,15264429
x1,92:11973256,15264429
x1,92:12384361,15264429
g1,92:12531817,15264429
x1,92:14268239,15264429
x1,92:15684973,15264429
r1,219:15684973,15264429:0,216271,216271
k1,92:35858422,15264429:20173449
g1,92:35858422,15264429
)
]
g1,92:35858422,15264429
g1,92:35858422,15264429
)
]
]
(1,219:3296451,46770830:32561971,29979410,0
(1,219:3296451,46770830:15540941,29979410,0
[1,182:3296451,46770830:15540941,29979410,0
(1,153:3296451,17446780:15540941,637913,141880
h1,152:3296451,17446780:786432,0,0
x1,152:4701539,17446780
x1,152:4940090,17446780
k1,152:5145582,17446780:205492
x1,152:5764238,17446780
x1,152:6237397,17446780
x1,152:7766331,17446780
k1,152:7971822,17446780:205491
x1,152:8772661,17446780
k1,152:8978153,17446780:205492
x1,152:9596809,17446780
x1,152:10615880,17446780
x1,152:10906856,17446780
x1,152:11598247,17446780
k1,152:11803738,17446780:205491
$1,152:11803738,17446780
x1,152:12110938,17446780
[1,152:12110938,17523416:746576,714549,0
(1,152:12110938,17121730:746576,312863,99316
x1,152:12824746,17121730
)
(1,152:12110938,17523416:342626,197518,0
x1,152:12420796,17523416
)
]
$1,152:12857514,17446780
k1,152:13063006,17446780:205492
x1,152:14300318,17446780
x1,152:14664684,17446780
x1,152:14975980,17446780
x1,152:15766995,17446780
k1,152:15972486,17446780:205491
x1,152:16518390,17446780
k1,152:16723882,17446780:205492
x1,152:17451977,17446780
x1,152:17961840,17446780
x1,152:18837392,17446780
k1,152:18837392,17446780:0
)
(1,153:3296451,18233212:15540941,551306,141880
x1,153:4170034,18233212
k1,152:4428675,18233212:258641
$1,152:4428675,18233212
x1,152:4847375,18233212
(1,152:4847375,17995387:593815,306446,0
x1,152:5408422,17995387
)
k1,152:5798785,18233212:357595
x1,152:6308511,18233212
k1,152:6666106,18233212:357595
x1,152:7157627,18233212
(1,152:7157627,17995387:412854,313481,0
x1,152:7467171,17995387
)
x1,152:7911812,18233212
(1,152:8000103,17995387:294003,295640,0
x1,152:8261338,17995387
)
$1,152:8294106,18233212
k1,152:8552747,18233212:258641
x1,152:9171403,18233212
k1,152:9430044,18233212:258641
x1,152:10230883,18233212
k1,152:10489524,18233212:258641
x1,152:11072132,18233212
x1,152:11581995,18233212
x1,152:12601721,18233212
k1,152:12860362,18233212:258641
x1,152:13406274,18233212
k1,152:13664915,18233212:258641
x1,152:14465754,18233212
k1,152:14724395,18233212:258641
x1,152:16179939,18233212
x1,152:18837392,18233212
k1,152:18837392,18233212:0
)
(1,153:3296451,19019644:15540941,446948,141880
x1,153:4534411,19019644
k1,152:4752258,19019644:217847
x1,152:5225417,19019644
x1,152:5880777,19019644
x1,152:7464758,19019644
k1,152:7830100,19019644:365342
x1,152:8448756,19019644
x1,152:8687307,19019644
k1,152:8905208,19019644:217901
x1,152:9778792,19019644
k1,152:9996693,19019644:217901
x1,152:10797532,19019644
k1,152:11015433,19019644:217901
x1,152:11961769,19019644
x1,152:12471632,19019644
x1,152:12799312,19019644
x1,152:13560174,19019644
k1,152:13778075,19019644:217901
x1,152:14614963,19019644
x1,152:15124826,19019644
x1,152:15925665,19019644
k1,152:16143566,19019644:217901
x1,152:18109628,19019644
k1,152:18327529,19019644:217901
x1,152:18837392,19019644
k1,152:18837392,19019644:0
)
(1,153:3296451,19806076:15540941,533465,163840
x1,153:4388922,19806076
x1,152:4670074,19806076
k1,152:4823170,19806076:153096
x1,152:5624009,19806076
k1,152:5777105,19806076:153096
x1,152:6978351,19806076
k1,152:7131447,19806076:153096
x1,152:9096847,19806076
k1,152:9249943,19806076:153096
x1,152:10451215,19806076
x1,152:11434237,19806076
k1,152:11587332,19806076:153095
$1,152:11587332,19806076
(1,152:11587332,19806076:1092270,437688,0
(1,152:11587332,19806076:1092270,437688,0
x1,152:12679602,19806076
)
)
(1,152:12679602,19904379:362268,203889,0
x1,152:13009102,19904379
)
k1,152:13151094,19806076:109224
x1,152:13820106,19806076
(1,152:13908397,19568251:294003,295640,0
x1,152:14169632,19568251
)
k1,152:14308239,19806076:105839
x1,152:14817965,19806076
k1,152:14923803,19806076:105838
x1,152:16161705,19806076
[1,152:16161705,19968743:294003,696132,0
(1,152:16161705,19568251:294003,295640,0
x1,152:16422940,19568251
)
(1,152:16161705,19968743:294003,295640,0
x1,152:16422940,19968743
)
]
$1,152:16455708,19806076
k1,152:16608804,19806076:153096
x1,152:17774018,19806076
k1,152:17927114,19806076:153096
x1,152:18619160,19806076
x1,152:18837392,19806076
k1,153:18837392,19806076:0
)
(1,153:3296451,20592508:15540941,544271,141880
x1,153:4133976,20592508
k1,152:4302289,20592508:168313
x1,152:5758481,20592508
k1,152:5926794,20592508:168313
$1,152:5926794,20592508
x1,152:6345494,20592508
(1,152:6345494,20354683:593815,306446,0
x1,152:6906541,20354683
)
$1,152:6939309,20592508
x1,152:7103149,20592508
k1,152:7319727,20592508:216578
x1,152:8338807,20592508
k1,152:8507120,20592508:168313
x1,152:9635639,20592508
x1,152:9817822,20592508
x1,152:11165228,20592508
k1,152:11333540,20592508:168312
x1,152:12498763,20592508
x1,152:13335651,20592508
k1,152:13503964,20592508:168313
x1,152:14049876,20592508
k1,152:14218189,20592508:168313
x1,152:14582555,20592508
x1,152:14873531,20592508
x1,152:15382739,20592508
x1,152:16657393,20592508
k1,152:16825706,20592508:168313
x1,152:17262817,20592508
k1,152:17431129,20592508:168312
x1,152:18159216,20592508
k1,152:18327529,20592508:168313
x1,152:18837392,20592508
k1,152:18837392,20592508:0
)
(1,153:3296451,21378940:15540941,446948,92400
x1,153:3915107,21378940
k1,152:4104157,21378940:189050
x1,152:4923357,21378940
k1,152:5118709,21378940:195352
x1,152:6065045,21378940
k1,152:6254095,21378940:189050
x1,152:7054934,21378940
k1,152:7243984,21378940:189050
x1,152:7608350,21378940
x1,152:7899326,21378940
x1,152:8408534,21378940
x1,152:9428260,21378940
k1,152:9617310,21378940:189050
x1,152:11327782,21378940
k1,152:11516831,21378940:189049
x1,152:12936335,21378940
x1,152:13227311,21378940
x1,152:13538607,21378940
x1,152:14037991,21378940
k1,152:14227041,21378940:189050
x1,152:15027880,21378940
k1,152:15216930,21378940:189050
x1,152:15908321,21378940
x1,152:16199297,21378940
x1,152:16563663,21378940
x1,152:16874959,21378940
x1,152:17156111,21378940
k1,152:17345161,21378940:189050
x1,152:18619160,21378940
x1,152:18837392,21378940
k1,153:18837392,21378940:0
)
(1,153:3296451,22165372:15540941,551306,141880
x1,153:4097290,22165372
k1,152:4360837,22165372:263547
x1,152:4906749,22165372
k1,152:5170297,22165372:263548
x1,152:5971136,22165372
k1,152:6234683,22165372:263547
x1,152:6926729,22165372
x1,152:7726913,22165372
k1,152:7990461,22165372:263548
x1,152:8827997,22165372
x1,152:9811019,22165372
k1,152:10074566,22165372:263547
$1,152:10074566,22165372
x1,152:10566087,22165372
(1,152:10566087,21927547:412854,313481,0
x1,152:10875631,21927547
)
x1,152:11889162,22165372
k1,152:12255843,22165372:366681
x1,152:12765569,22165372
k1,152:13132250,22165372:366681
x1,152:13623771,22165372
(1,152:13623771,21927547:412854,313481,0
x1,152:13933315,21927547
)
x1,152:14377956,22165372
(1,152:14466247,21927547:294003,295640,0
x1,152:14727482,21927547
)
$1,152:14760250,22165372
k1,152:15023798,22165372:263548
x1,152:16988542,22165372
k1,152:17252089,22165372:263547
x1,152:17870745,22165372
x1,152:18380608,22165372
x1,152:18837392,22165372
k1,152:18837392,22165372:0
)
(1,153:3296451,22951804:15540941,637913,141880
x1,153:4679993,22951804
$1,152:4679993,22951804
x1,152:4843833,22951804
k1,152:5216666,22951804:372833
x1,152:6235746,22951804
k1,152:6456143,22951804:220397
x1,152:7293686,22951804
x1,152:8131229,22951804
k1,152:8351627,22951804:220398
x1,152:8788738,22951804
k1,152:9009136,22951804:220398
x1,152:9627792,22951804
x1,152:11083991,22951804
k1,152:11304388,22951804:220397
x1,152:11959748,22951804
k1,152:12180146,22951804:220398
$1,152:12180146,22951804
x1,152:12598846,22951804
(1,152:12598846,22713979:568128,312863,6418
x1,152:13134206,22713979
)
$1,152:13166974,22951804
x1,152:13330814,22951804
k1,152:13703647,22951804:372833
x1,152:14722727,22951804
k1,152:14943124,22951804:220397
x1,152:15561780,22951804
x1,152:16580851,22951804
x1,152:16871827,22951804
x1,152:17563218,22951804
k1,152:17783616,22951804:220398
$1,152:17783616,22951804
x1,152:18090816,22951804
[1,152:18090816,23028440:746576,714549,0
(1,152:18090816,22626754:746576,312863,99316
x1,152:18804624,22626754
)
(1,152:18090816,23028440:342626,197518,0
x1,152:18400674,23028440
)
]
$1,152:18837392,22951804
k1,153:18837392,22951804:0
)
(1,153:3296451,23738236:15540941,446948,7531
x1,153:3733562,23738236
g1,152:3897402,23738236
x1,152:4516058,23738236
x1,152:4989217,23738236
x1,152:6845831,23738236
g1,152:7009671,23738236
x1,152:7555575,23738236
k1,153:18837392,23738236:11281817
g1,153:18837392,23738236
)
(1,155:7197123,25617460:11640269,994044,613385
(1,155:7197123,25617460:7739597,994044,613385
(1,153:7197123,25617460:0,0,0
$1,153:7197123,25617460
(1,153:7197123,24831028:0,0,0
)
$1,153:7197123,25617460
)
x1,153:7504323,25617460
[1,155:7504323,25779476:746576,745472,0
(1,154:7504323,25346867:746576,312863,99316
x1,154:8218131,25346867
)
(1,155:7504323,25779476:342626,197518,0
x1,155:7814181,25779476
)
]
g1,155:8432939,25617460
x1,155:8942665,25617460
g1,155:9124705,25617460
x1,155:9465888,25617460
(1,154:9465888,25715763:1179172,208731,99316
x1,154:10612292,25715763
)
(1,155:10645060,25617460:4109615,994044,613385
(1,155:10645060,25617460:4109615,994044,613385
h1,155:10645060,25617460:78643,0,0
[1,155:10723703,25617460:3952329,994044,613385
(1,155:10723703,25174104:3952329,550688,163840
x1,155:11392715,25174104
(1,155:11481006,24936279:294003,295640,0
x1,155:11742241,24936279
)
g1,155:11920641,25174104
x1,155:12430367,25174104
g1,155:12575999,25174104
x1,155:13486220,25174104
(1,154:13486220,24936279:568128,312863,6418
x1,154:14021580,24936279
)
x1,154:14382029,25174104
[1,155:14382029,25336771:294003,696132,0
(1,155:14382029,24936279:294003,295640,0
x1,155:14643264,24936279
)
(1,155:14382029,25336771:294003,295640,0
x1,155:14643264,25336771
)
]
)
(1,155:10723703,26067004:3952329,502189,163840
k1,155:11731771,26067004:1008068
x1,155:12478152,26067004
(1,154:12478152,25877678:568128,312863,6418
x1,154:13013512,25877678
)
x1,154:13373961,26067004
(1,155:13373961,26165307:294003,295640,0
x1,155:13635196,26165307
)
k1,155:14676032,26067004:1008068
)
]
h1,155:14676032,25617460:78643,0,0
)
)
x1,155:14936720,25617460
)
(1,155:17708872,25617460:1128520,446948,116320
(1,155:17708872,25617460:1128520,446948,116320
x1,155:18619160,25617460
x1,155:18837392,25617460
)
)
)
(1,157:3296451,27563604:15540941,455111,197619
x1,157:4897483,27563604
k1,156:5085309,27563604:187826
$1,156:5085309,27563604
x1,156:5426492,27563604
(1,156:5426492,27661907:1179172,208731,99316
x1,156:6572896,27661907
)
k1,156:6832120,27563604:226456
x1,156:7341846,27563604
k1,156:7568303,27563604:226457
x1,156:8223665,27563604
$1,156:8223665,27563604
k1,156:8411491,27563604:187826
x1,156:9066851,27563604
k1,156:9254676,27563604:187825
x1,156:10091564,27563604
x1,156:11231873,27563604
k1,156:11506990,27563604:275117
x1,156:12672205,27563604
k1,156:12860030,27563604:187825
x1,156:15044324,27563604
k1,156:15232150,27563604:187826
x1,156:16141782,27563604
k1,156:16329607,27563604:187825
x1,156:16948263,27563604
k1,156:17136089,27563604:187826
x1,156:18228560,27563604
x1,156:18837392,27563604
k1,156:18837392,27563604:0
)
(1,157:3296451,28350036:15540941,446948,141880
x1,157:3587427,28350036
x1,157:5937512,28350036
k1,156:6159668,28350036:222156
x1,156:7579819,28350036
k1,156:7801975,28350036:222156
x1,156:8602814,28350036
k1,156:8824971,28350036:222157
x1,156:9954128,28350036
k1,156:10176284,28350036:222156
x1,156:11122612,28350036
x1,156:12568987,28350036
k1,156:12791143,28350036:222156
x1,156:14757205,28350036
k1,156:14979361,28350036:222156
x1,156:15197593,28350036
x1,156:15525273,28350036
x1,156:15907345,28350036
k1,156:16285454,28350036:378109
x1,156:17304534,28350036
k1,156:17526690,28350036:222156
x1,156:18837392,28350036
k1,156:18837392,28350036:0
)
(1,157:3296451,29136468:15540941,446948,141880
x1,157:4607146,29136468
g1,156:4770986,29136468
x1,156:5571170,29136468
g1,156:5735010,29136468
x1,156:6645298,29136468
x1,156:7429762,29136468
g1,156:7593602,29136468
x1,156:8103465,29136468
g1,156:8267305,29136468
x1,156:10998157,29136468
g1,156:11161997,29136468
x1,156:11489677,29136468
x1,156:11653517,29136468
k1,157:18837392,29136468:7183875
g1,157:18837392,29136468
)
(1,159:3296451,30001276:15540941,446948,141880
h1,158:3296451,30001276:786432,0,0
x1,158:4483307,30001276
x1,158:4758562,30001276
k1,158:4926676,30001276:168114
x1,158:6272772,30001276
k1,158:6440886,30001276:168114
x1,158:7278429,30001276
k1,158:7446543,30001276:168114
x1,158:8247382,30001276
k1,158:8415495,30001276:168113
x1,158:10599771,30001276
k1,158:10767885,30001276:168114
x1,158:12897125,30001276
k1,158:13066308,30001276:169183
x1,158:13357284,30001276
k1,158:13525397,30001276:168113
x1,158:14144053,30001276
x1,158:14600837,30001276
k1,158:14768951,30001276:168114
x1,158:17389045,30001276
k1,158:17557159,30001276:168114
$1,158:17557159,30001276
x1,158:17952045,30001276
(1,158:17952045,30099579:280122,197518,0
x1,158:18199399,30099579
)
$1,158:18232167,30001276
k1,158:18400281,30001276:168114
x1,158:18837392,30001276
k1,158:18837392,30001276:0
)
(1,159:3296451,30787708:15540941,446948,141880
x1,159:6263241,30787708
g1,158:6466401,30787708
x1,158:9560964,30787708
x1,158:9682212,30787708
g1,158:9846052,30787708
x1,158:10610196,30787708
g1,158:10774036,30787708
x1,158:11502123,30787708
g1,158:11665963,30787708
x1,158:12612937,30787708
g1,158:12776777,30787708
x1,158:15396871,30787708
g1,158:15560711,30787708
x1,158:16106615,30787708
k1,159:18837392,30787708:2730777
g1,159:18837392,30787708
)
(1,161:8748088,32742113:10089304,934876,613385
(1,161:8748088,32742113:4637667,934876,613385
(1,159:8748088,32742113:0,0,0
$1,159:8748088,32742113
(1,159:8748088,31955681:0,0,0
)
$1,159:8748088,32742113
)
x1,159:9142974,32742113
(1,161:9142974,32840416:280122,197518,0
x1,161:9390328,32840416
)
g1,161:9605136,32742113
x1,161:10114862,32742113
g1,161:10296902,32742113
(1,161:10296902,32742113:1853032,934876,613385
(1,161:10296902,32742113:1853032,934876,613385
h1,161:10296902,32742113:78643,0,0
[1,161:10375545,32742113:1695746,934876,613385
(1,161:10375545,32298757:1695746,491520,163840
k1,161:10539386,32298757:163841
x1,161:11613448,32298757
(1,161:11613448,32397060:294003,295640,0
x1,161:11874683,32397060
)
k1,161:12071291,32298757:163840
)
(1,161:10375545,33191657:1695746,491520,163840
x1,161:11777288,33191657
(1,161:11777288,33289960:294003,295640,0
x1,161:12038523,33289960
)
)
]
h1,161:12071291,32742113:78643,0,0
)
)
x1,161:12457134,32742113
[1,161:12457134,32904129:746576,745472,0
(1,160:12457134,32471520:746576,312863,99316
x1,160:13170942,32471520
)
(1,161:12457134,32904129:342626,197518,0
x1,161:12766992,32904129
)
]
x1,161:13385755,32742113
)
(1,161:17708872,32742113:1128520,446948,116320
(1,161:17708872,32742113:1128520,446948,116320
x1,161:18619160,32742113
x1,161:18837392,32742113
)
)
)
(1,163:3296451,34680095:15540941,446948,141880
x1,163:3842363,34680095
k1,162:4072564,34680095:230201
x1,162:5273172,34680095
k1,162:5503373,34680095:230201
x1,162:7851489,34680095
k1,162:8098279,34680095:246790
x1,162:8899118,34680095
k1,162:9129319,34680095:230201
x1,162:9456999,34680095
x1,162:11223821,34680095
k1,162:11454022,34680095:230201
$1,162:11454022,34680095
x1,162:11851787,34680095
$1,162:11862255,34680095
k1,162:12092456,34680095:230201
x1,162:13002088,34680095
k1,162:13232289,34680095:230201
x1,162:13850945,34680095
k1,162:14081145,34680095:230200
x1,162:16156000,34680095
k1,162:16386201,34680095:230201
x1,162:17806352,34680095
k1,162:18036553,34680095:230201
x1,162:18837392,34680095
k1,162:18837392,34680095:0
)
(1,163:3296451,35466527:15540941,446948,141880
x1,163:4497706,35466527
x1,163:7774471,35466527
k1,162:7924248,35466527:149777
x1,162:10107887,35466527
k1,162:10257664,35466527:149777
x1,162:10475896,35466527
x1,162:10803576,35466527
x1,162:11185648,35466527
k1,162:11384121,35466527:198473
x1,162:11784545,35466527
x1,162:12059800,35466527
k1,162:12209576,35466527:149776
x1,162:13956751,35466527
k1,162:14106528,35466527:149777
x1,162:14907367,35466527
k1,162:15057144,35466527:149777
x1,162:15384824,35466527
x1,162:17151646,35466527
k1,162:17301423,35466527:149777
$1,162:17301423,35466527
x1,162:17720123,35466527
$1,162:17720123,35466527
x1,162:17883963,35466527
k1,162:18036553,35466527:152590
x1,162:18837392,35466527
k1,162:18837392,35466527:0
)
(1,163:3296451,36252959:15540941,533465,163840
x1,163:5080330,36252959
x1,162:5841192,36252959
k1,162:6049417,36252959:208225
x1,162:8197007,36252959
k1,162:8405233,36252959:208226
x1,162:10371295,36252959
k1,162:10579520,36252959:208225
x1,162:11016631,36252959
k1,162:11224856,36252959:208225
x1,162:13318054,36252959
k1,162:13537375,36252959:219321
x1,162:15139062,36252959
k1,162:15347288,36252959:208226
x1,162:16148127,36252959
x1,162:16687478,36252959
k1,162:16895703,36252959:208225
$1,162:16895703,36252959
x1,162:17417444,36252959
x1,162:18217075,36252959
(1,162:18288526,36015134:294003,295640,0
x1,162:18549761,36015134
)
x1,162:18837392,36252959
$1,162:18837392,36252959
k1,163:18837392,36252959:0
)
(1,163:3296451,37039391:15540941,446948,141880
x1,163:5480745,37039391
g1,162:5644585,37039391
x1,162:6590921,37039391
g1,162:6754761,37039391
x1,162:10504684,37039391
g1,162:10668524,37039391
x1,162:11888131,37039391
k1,163:18837392,37039391:6949261
g1,163:18837392,37039391
)
(1,164:3296451,38585239:15540941,489488,148504
(1,164:3296451,38585239:1622016,489488,11534
g1,164:3296451,38585239
x1,164:4197571,38585239
g1,164:4918467,38585239
)
g1,164:4197571,38585239
x1,164:4377795,38585239
g1,164:4558019,38585239
x1,164:5038856,38585239
x1,164:5759752,38585239
g1,164:5939976,38585239
x1,164:7020599,38585239
x1,164:7381047,38585239
x1,164:8582780,38585239
g1,164:8763004,38585239
x1,164:9643938,38585239
x1,164:10004386,38585239
x1,164:10324464,38585239
k1,164:18837392,38585239:8512928
g1,164:18837392,38585239
)
(1,167:3296451,39843264:15540941,451540,141880
x1,167:4497715,39843264
g1,166:4661555,39843264
x1,166:7283626,39843264
g1,166:7447466,39843264
$1,166:7447466,39843264
x1,166:7824296,39843264
$1,166:7834764,39843264
g1,166:8490124,39843264
x1,166:9509204,39843264
g1,166:9673044,39843264
x1,166:10000724,39843264
x1,166:11767546,39843264
g1,166:11931386,39843264
$1,166:11931386,39843264
x1,166:12308216,39843264
$1,166:12318684,39843264
g1,166:12482524,39843264
x1,166:12919635,39843264
g1,166:13083475,39843264
x1,166:15158330,39843264
g1,166:15322170,39843264
x1,166:15868074,39843264
g1,166:16031914,39843264
x1,166:17269872,39843264
x1,166:17981584,39843264
k1,167:18837392,39843264:855808
g1,167:18837392,39843264
)
(1,169:4343540,41441808:14493852,589170,675384
(1,169:4343540,41441808:12318243,589170,675384
(1,167:4343540,41441808:0,0,0
$1,167:4343540,41441808
(1,167:4343540,40655376:0,0,0
)
$1,167:4343540,41441808
)
x1,167:4720370,41441808
k1,169:4343540,41441808:10468
(1,169:4730838,41171215:986003,318577,54614
x1,169:5009444,41171215
x1,169:5684073,41171215
)
g1,169:5898881,41441808
x1,169:6408607,41441808
g1,169:6590647,41441808
[1,169:6590647,41441808:2122640,437688,675384
(1,169:6590647,41441808:2122640,437688,127431
(1,169:6590647,41441808:921146,282168,127431
x1,168:7502692,41441808
k1,168:6590647,41441808:0
k1,169:6590647,41441808:9101
)
g1,169:7621017,41441808
[1,169:7621017,41441808:1092270,437688,0
(1,169:7621017,41441808:1092270,437688,0
x1,168:8713287,41441808
)
]
)
(1,169:6590647,41962455:2122640,203889,89201
k1,169:7499437,41962455:908790
x1,169:7796351,41962455
k1,169:8713287,41962455:908789
)
]
g1,169:8822511,41441808
x1,169:9568892,41441808
(1,169:9568892,41171215:322448,318577,0
x1,169:9847498,41171215
)
g1,169:10036972,41441808
x1,169:10546698,41441808
g1,169:10692330,41441808
x1,169:11069160,41441808
x1,169:11407309,41441808
[1,169:11407309,41603824:294003,728249,0
(1,169:11407309,41171215:294003,295640,0
x1,169:11668544,41171215
)
(1,169:11407309,41603824:294003,295640,0
x1,169:11668544,41603824
)
]
g1,169:11846944,41441808
x1,169:12356670,41441808
g1,169:12502302,41441808
x1,169:13643721,41441808
x1,169:13909052,41441808
g1,169:14091092,41441808
x1,169:14600818,41441808
g1,169:14782858,41441808
x1,169:15179716,41441808
x1,169:15902427,41441808
(1,169:15902427,41171215:322448,318577,0
x1,169:16181033,41171215
)
x1,169:16661783,41441808
)
(1,169:17708872,41441808:1128520,446948,116320
(1,169:17708872,41441808:1128520,446948,116320
x1,169:18619160,41441808
x1,169:18837392,41441808
)
)
)
(1,171:3296451,43442669:15540941,447828,141880
x1,171:3696875,43442669
x1,170:3972130,43442669
k1,170:4196844,43442669:224714
x1,170:5943346,43442669
k1,170:6168059,43442669:224713
x1,170:6968898,43442669
k1,170:7193612,43442669:224714
x1,170:8212684,43442669
x1,170:10280968,43442669
k1,170:10505682,43442669:224714
x1,170:12689321,43442669
k1,170:12914034,43442669:224713
$1,170:12914034,43442669
x1,170:13310892,43442669
$1,170:13360040,43442669
x1,170:13523880,43442669
k1,170:13763812,43442669:239932
x1,170:14564651,43442669
k1,170:14789364,43442669:224713
x1,170:16064018,43442669
k1,170:16288732,43442669:224714
x1,170:18837392,43442669
k1,170:18837392,43442669:0
)
(1,171:3296451,44229101:15540941,446948,141880
x1,171:4607146,44229101
k1,170:4791945,44229101:184799
x1,170:5592129,44229101
k1,170:5776928,44229101:184799
x1,170:7706942,44229101
k1,170:7891742,44229101:184800
x1,170:8692581,44229101
k1,170:8877380,44229101:184799
x1,170:12190830,44229101
k1,170:12375629,44229101:184799
x1,170:14814851,44229101
k1,170:14999650,44229101:184799
x1,170:16255314,44229101
k1,170:16445353,44229101:190039
x1,170:17701017,44229101
k1,170:17891056,44229101:190039
x1,170:18837392,44229101
k1,170:18837392,44229101:0
)
(1,171:3296451,45015533:15540941,446948,116320
x1,171:4388275,45015533
g1,170:4552115,45015533
x1,170:5061978,45015533
g1,170:5225818,45015533
x1,170:6026657,45015533
g1,170:6190497,45015533
x1,170:7501199,45015533
g1,170:7665039,45015533
x1,170:9466588,45015533
g1,170:9630428,45015533
x1,170:10176332,45015533
g1,170:10340172,45015533
x1,170:11760305,45015533
g1,170:11924145,45015533
x1,170:13052664,45015533
x1,170:13509448,45015533
k1,171:18837392,45015533:5327944
g1,171:18837392,45015533
)
(1,174:4607173,46770830:14230219,446948,141880
(1,173:4607173,46770830:0,300151,0
g1,173:4607173,46770830
g1,173:3624131,46770830
g1,173:3296451,46770830
(1,173:3296451,46770830:983042,300151,0
k1,173:4279493,46770830:983042
(1,173:4279493,46770830:0,300151,0
k1,173:4050117,46770830:-229376
x1,173:4279493,46770830
)
)
g1,173:4607173,46770830
)
x1,173:6973659,46770830
g1,173:7137499,46770830
x1,173:8229323,46770830
g1,173:8393163,46770830
x1,173:8903026,46770830
g1,173:9066866,46770830
x1,173:9867705,46770830
g1,173:10031545,46770830
x1,173:11342247,46770830
g1,173:11506087,46770830
x1,173:13143796,46770830
k1,174:18837392,46770830:5693596
g1,174:18837392,46770830
)
]
g1,219:18837392,46770830
)
k1,219:19577437,46770830:740045
r1,219:19577437,46770830:0,29979410,0
k1,219:20317481,46770830:740044
(1,219:20317481,46770830:15540941,29979410,0
[1,219:20317481,46770830:15540941,29979410,0
(1,176:20317481,17446780:15540941,0,0
h1,176:20317481,17446780:786432,0,0
k1,176:35858422,17446780:14754509
g1,176:35858422,17446780
)
(1,182:20845403,20682370:15013019,2417146,2089466
(1,182:20845403,20682370:13356578,2417146,2089466
(1,176:20845403,20682370:0,0,0
$1,176:20845403,20682370
(1,176:20845403,19895938:0,0,0
)
$1,176:20845403,20682370
)
h1,179:20845403,20682370:0,0,0
[1,181:20845403,20682370:13356578,2417146,2089466
(1,179:20845403,19463444:13356578,1198220,927973
g1,179:20845403,19463444
(1,179:20845403,19463444:3840483,1198220,927973
g1,179:20845403,19463444
(1,179:20845403,19463444:0,550500,235932
[1,179:20845403,19463444:0,550500,235932
(1,53:20845403,19463444:0,550500,235932
r1,219:20845403,19463444:0,786432,235932
)
]
)
$1,179:20845403,19463444
(1,179:20845403,19463444:3840483,491520,251217
x1,179:21190831,19463444
(1,179:21190831,19192851:301284,213447,0
x1,179:21459347,19192851
)
g1,179:21674155,19463444
x1,179:22183881,19463444
g1,179:22365921,19463444
x1,179:22925937,19463444
[1,179:22925937,19625460:461560,646056,89201
(1,179:22925937,19192851:301284,213447,0
x1,179:23194453,19192851
)
(1,179:22925937,19625460:461560,303558,89201
x1,179:23328220,19625460
)
]
x1,179:23642360,19463444
(1,179:23642360,19561747:1043526,313481,54614
x1,179:23874627,19561747
x1,179:24609837,19561747
)
)
$1,179:24685886,19463444
)
g1,179:24685886,19463444
(1,179:24685886,19463444:9516095,1198220,927973
$1,179:24685886,19463444
(1,179:24685886,19463444:9156389,1198220,927973
h1,179:24685886,19463444:0,0,0
g1,179:24867926,19463444
x1,179:25377652,19463444
g1,179:25559692,19463444
[1,179:25559692,19463444:2122640,437688,775508
(1,179:25559692,19463444:2122640,437688,127431
(1,179:25559692,19463444:921146,282168,127431
x1,179:26471737,19463444
)
g1,179:26590062,19463444
[1,179:26590062,19463444:1092270,437688,0
(1,179:26590062,19463444:1092270,437688,0
x1,179:27682332,19463444
)
]
)
(1,179:25559692,20044165:2122640,344064,129251
k1,179:26018334,20044165:458642
x1,179:26535501,20044165
(1,179:26535501,20109701:419673,218388,63715
x1,179:26903081,20109701
)
x1,179:27223690,20044165
k1,179:27682332,20044165:458642
)
]
g1,179:27791556,19463444
[1,179:27791556,19463444:946633,1198220,838772
(1,179:27791556,18644241:946633,313481,0
k1,179:28130910,18644241:339354
x1,179:28363177,18644241
k1,179:28738189,18644241:339354
)
(1,179:27791556,19463444:946633,688132,360452
(1,179:27791556,18840848:946633,65536,983048
x1,179:28738189,18840848
)
)
(1,179:27791556,20236680:946633,303558,0
k1,179:27840385,20236680:48829
x1,179:28689360,20236680
k1,179:28738189,20236680:48829
)
]
g1,179:28847413,19463444
[1,179:28847413,19463444:946633,1198220,927973
(1,179:28847413,18644241:946633,313481,0
k1,179:29154114,18644241:306701
x1,179:29444065,18644241
k1,179:29794046,18644241:306700
)
(1,179:28847413,19463444:946633,688132,360452
(1,179:28847413,18840848:946633,65536,983048
x1,179:29794046,18840848
)
)
(1,179:28847413,20236680:946633,303558,89201
k1,179:28867266,20236680:19853
x1,179:29084129,20236680
x1,179:29774193,20236680
k1,179:29794046,20236680:19853
)
]
g1,179:29903270,19463444
x1,179:30242570,19463444
(1,179:30242570,19561747:461560,303558,89201
x1,179:30644853,19561747
)
x1,179:31264146,19463444
(1,179:31264146,19561747:461560,303558,89201
x1,179:31666429,19561747
)
g1,179:31871338,19463444
x1,179:32381064,19463444
g1,179:32526696,19463444
[1,179:32526696,19463444:766713,437688,187504
(1,179:32551842,19463444:0,437688,0
x1,179:32879523,19463444
)
(1,179:32526696,19463444:766713,282168,187504
x1,179:32831849,19463444
(1,179:32831849,19561747:461560,303558,89201
x1,179:33234132,19561747
)
)
]
x1,179:33548272,19463444
(1,179:33548272,19192851:294003,295640,0
x1,179:33809507,19192851
)
)
$1,179:33842275,19463444
k1,179:34201981,19463444:359706
)
g1,179:34857341,19463444
(1,179:34857341,19463444:-655360,1198220,927973
g1,179:34857341,19463444
(1,179:34857341,19463444:0,550500,235932
[1,179:34857341,19463444:0,550500,235932
(1,53:34857341,19463444:0,550500,235932
r1,219:34857341,19463444:0,786432,235932
)
]
)
$1,179:34857341,19463444
(1,179:34857341,19463444:-655360,0,0
)
$1,179:34201981,19463444
)
g1,179:34201981,19463444
)
(1,181:20845403,21851781:13356578,1198220,920055
g1,180:20845403,21851781
(1,180:20845403,21851781:3840483,1198220,920055
k1,180:24176160,21851781:3330757
(1,179:24176160,21851781:0,550500,235932
[1,179:24176160,21851781:0,550500,235932
(1,53:24176160,21851781:0,550500,235932
r1,219:24176160,21851781:0,786432,235932
)
]
)
$1,180:24176160,21851781
(1,180:24176160,21851781:509726,382293,54613
x1,180:24685886,21851781
)
$1,180:24685886,21851781
)
g1,180:24685886,21851781
(1,181:24685886,21851781:9516095,1198220,920055
$1,181:24685886,21851781
(1,181:24685886,21851781:9516095,1198220,920055
h1,181:24685886,21851781:0,0,0
g1,181:24795110,21851781
[1,181:24795110,21851781:946633,1198220,920055
(1,181:24795110,21032578:946633,313481,0
k1,181:25134464,21032578:339354
x1,181:25366731,21032578
k1,181:25741743,21032578:339354
)
(1,181:24795110,21851781:946633,688132,360452
(1,181:24795110,21229185:946633,65536,983048
x1,181:25741743,21229185
)
)
(1,181:24795110,22617099:946633,295640,89201
k1,181:24801568,22617099:6458
x1,181:25735285,22617099
k1,181:25741743,22617099:6458
)
]
g1,181:25850967,21851781
[1,181:25850967,21851781:946633,1198220,920055
(1,181:25850967,21032578:946633,313481,0
k1,181:26157668,21032578:306701
x1,181:26447619,21032578
k1,181:26797600,21032578:306700
)
(1,181:25850967,21851781:946633,688132,360452
(1,181:25850967,21229185:946633,65536,983048
x1,181:26797600,21229185
)
)
(1,181:25850967,22617099:946633,295640,89201
k1,181:25864176,22617099:13209
x1,181:26104377,22617099
x1,181:26784392,22617099
k1,181:26797600,22617099:13208
)
]
g1,181:26906824,21851781
[1,181:26906824,21851781:946633,1198220,830854
(1,181:26906824,21032578:946633,313481,0
k1,181:27246178,21032578:339354
x1,181:27478445,21032578
k1,181:27853457,21032578:339354
)
(1,181:26906824,21851781:946633,688132,360452
(1,181:26906824,21229185:946633,65536,983048
x1,181:27853457,21229185
)
)
(1,181:26906824,22617099:946633,295640,0
k1,181:26919642,22617099:12818
x1,181:27162976,22617099
x1,181:27840639,22617099
k1,181:27853457,22617099:12818
)
]
g1,181:27962681,21851781
[1,181:27962681,21851781:946633,1198220,830854
(1,181:27962681,21032578:946633,313481,0
k1,181:28269382,21032578:306701
x1,181:28559333,21032578
k1,181:28909314,21032578:306700
)
(1,181:27962681,21851781:946633,688132,360452
(1,181:27962681,21229185:946633,65536,983048
x1,181:28909314,21229185
)
)
(1,181:27962681,22617099:946633,295640,0
k1,181:27980543,22617099:17862
x1,181:28891452,22617099
k1,181:28909314,22617099:17862
)
]
g1,181:29018538,21851781
x1,181:29487721,21851781
[1,181:29487721,22013797:1220035,636498,89201
(1,181:29505356,21581188:304515,203889,0
x1,181:29777103,21581188
)
(1,181:29487721,22013797:1220035,197518,89201
x1,181:29998084,22013797
x1,181:30413526,22013797
x1,181:30674988,22013797
)
]
x1,181:31267772,21851781
(1,181:31267772,21950084:559591,197518,89201
x1,181:31778135,21950084
)
g1,181:31972995,21851781
x1,181:32482721,21851781
g1,181:32628353,21851781
x1,181:32933506,21851781
(1,181:32933506,21950084:537564,197518,0
x1,181:33176840,21950084
x1,181:33438302,21950084
)
x1,181:33725933,21851781
(1,181:33725933,21581188:294003,295640,0
x1,181:33987168,21581188
)
x1,181:34201981,21851781
)
$1,181:34201981,21851781
g1,181:34201981,21851781
)
g1,181:34857341,21851781
)
]
)
(1,182:34729902,20682370:1128520,446948,116320
(1,182:34729902,20682370:1128520,446948,116320
x1,182:35640190,20682370
x1,182:35858422,20682370
)
)
)
(1,186:21628203,24037229:14230219,446948,141880
(1,185:21628203,24037229:0,300151,0
g1,185:21628203,24037229
g1,185:20645161,24037229
g1,185:20317481,24037229
(1,185:20317481,24037229:983042,300151,0
k1,185:21300523,24037229:983042
(1,185:21300523,24037229:0,300151,0
k1,185:21071147,24037229:-229376
x1,185:21300523,24037229
)
)
g1,185:21628203,24037229
)
x1,185:23994689,24037229
g1,185:24158529,24037229
x1,185:25250353,24037229
g1,185:25414193,24037229
x1,185:25924056,24037229
g1,185:26087896,24037229
x1,185:26888735,24037229
g1,185:27052575,24037229
x1,185:28363277,24037229
g1,185:28527117,24037229
x1,185:30164826,24037229
k1,186:35858422,24037229:5693596
g1,186:35858422,24037229
)
(1,194:21677933,28190501:14180489,2949077,2621396
(1,194:21677933,28190501:11691517,2949077,2621396
(1,187:21677933,28190501:0,0,0
$1,187:21677933,28190501
(1,187:21677933,27404069:0,0,0
)
$1,187:21677933,28190501
)
h1,190:21677933,28190501:0,0,0
[1,193:21677933,28190501:11691517,2949077,2621396
(1,190:21677933,25791924:11691517,550500,251217
g1,190:21677933,25791924
(1,190:21677933,25791924:1411750,550500,251217
g1,190:21677933,25791924
(1,190:21677933,25791924:0,550500,235932
[1,190:21677933,25791924:0,550500,235932
(1,53:21677933,25791924:0,550500,235932
r1,219:21677933,25791924:0,786432,235932
)
]
)
$1,190:21677933,25791924
(1,190:21677933,25791924:1411750,484040,0
x1,190:22096633,25791924
(1,190:22096633,25521331:301284,213447,0
x1,190:22365149,25521331
)
g1,190:22579957,25791924
x1,190:23089683,25791924
)
$1,190:23089683,25791924
)
g1,190:23089683,25791924
(1,190:23089683,25791924:10279767,550500,251217
$1,190:23089683,25791924
(1,190:23089683,25791924:2355918,491520,251217
h1,190:23089683,25791924:0,0,0
x1,190:23685652,25791924
[1,190:23685652,25953940:461560,646056,89201
(1,190:23685652,25521331:301284,213447,0
x1,190:23954168,25521331
)
(1,190:23685652,25953940:461560,303558,89201
x1,190:24087935,25953940
)
]
x1,190:24402075,25791924
(1,190:24402075,25890227:1043526,313481,54614
x1,190:24634342,25890227
x1,190:25369552,25890227
)
)
$1,190:25445601,25791924
k1,190:33369450,25791924:7923849
)
g1,190:34024810,25791924
(1,190:34024810,25791924:-655360,550500,251217
g1,190:34024810,25791924
(1,190:34024810,25791924:0,550500,235932
[1,190:34024810,25791924:0,550500,235932
(1,53:34024810,25791924:0,550500,235932
r1,219:34024810,25791924:0,786432,235932
)
]
)
$1,190:34024810,25791924
(1,190:34024810,25791924:-655360,0,0
)
$1,190:33369450,25791924
)
g1,190:33369450,25791924
)
(1,191:21677933,27503505:11691517,1198220,927973
g1,191:21677933,27503505
(1,191:21677933,27503505:1411750,1198220,927973
k1,191:22579957,27503505:902024
(1,190:22579957,27503505:0,550500,235932
[1,190:22579957,27503505:0,550500,235932
(1,53:22579957,27503505:0,550500,235932
r1,219:22579957,27503505:0,786432,235932
)
]
)
$1,191:22579957,27503505
(1,191:22579957,27503505:509726,240435,0
x1,191:23089683,27503505
)
$1,191:23089683,27503505
)
g1,191:23089683,27503505
(1,191:23089683,27503505:10279767,1198220,927973
$1,191:23089683,27503505
(1,191:23089683,27503505:10160575,1198220,927973
h1,191:23089683,27503505:0,0,0
g1,191:23198907,27503505
[1,191:23198907,27503505:2122640,437688,775508
(1,191:23198907,27503505:2122640,437688,127431
(1,191:23198907,27503505:921146,282168,127431
x1,191:24110952,27503505
)
g1,191:24229277,27503505
[1,191:24229277,27503505:1092270,437688,0
(1,191:24229277,27503505:1092270,437688,0
x1,191:25321547,27503505
)
]
)
(1,191:23198907,28084226:2122640,344064,129251
k1,191:23645466,28084226:446559
x1,191:24186800,28084226
(1,191:24186800,28149762:419673,218388,63715
x1,191:24554380,28149762
)
x1,191:24874989,28084226
k1,191:25321547,28084226:446558
)
]
g1,191:25430771,27503505
[1,191:25430771,27503505:946633,1198220,838772
(1,191:25430771,26684302:946633,313481,0
k1,191:25770125,26684302:339354
x1,191:26002392,26684302
k1,191:26377404,26684302:339354
)
(1,191:25430771,27503505:946633,688132,360452
(1,191:25430771,26880909:946633,65536,983048
x1,191:26377404,26880909
)
)
(1,191:25430771,28276741:946633,303558,0
k1,191:25479600,28276741:48829
x1,191:26328575,28276741
k1,191:26377404,28276741:48829
)
]
g1,191:26486628,27503505
[1,191:26486628,27503505:946633,1198220,927973
(1,191:26486628,26684302:946633,313481,0
k1,191:26793329,26684302:306701
x1,191:27083280,26684302
k1,191:27433261,26684302:306700
)
(1,191:26486628,27503505:946633,688132,360452
(1,191:26486628,26880909:946633,65536,983048
x1,191:27433261,26880909
)
)
(1,191:26486628,28276741:946633,303558,89201
k1,191:26506481,28276741:19853
x1,191:26723344,28276741
x1,191:27413408,28276741
k1,191:27433261,28276741:19853
)
]
g1,191:27542485,27503505
[1,191:27542485,27503505:987521,1153255,830854
(1,191:27542485,26613304:987521,197518,129251
k1,191:27664426,26613304:121941
x1,191:27988392,26613304
(1,191:27988392,26678840:419673,218388,63715
x1,191:28355972,26678840
)
k1,191:28530006,26613304:121941
)
(1,191:27542485,27503505:987521,688132,360452
k1,191:27562929,27503505:20444
(1,191:27562929,26880909:946633,65536,983048
x1,191:28509562,26880909
)
k1,191:28530006,27503505:20444
)
(1,191:27542485,28268823:987521,295640,0
x1,191:28530006,28268823
)
]
g1,191:28639230,27503505
x1,191:29021525,27503505
(1,191:29021525,27601808:785526,303558,89201
x1,191:29423808,27601808
x1,191:29774283,27601808
)
x1,191:30403020,27503505
(1,191:30403020,27601808:461560,303558,89201
x1,191:30805303,27601808
)
g1,191:31010212,27503505
x1,191:31519938,27503505
g1,191:31665570,27503505
x1,191:31970345,27503505
(1,191:31970345,27601808:731047,318577,213213
x1,191:32248951,27601808
[1,191:32248951,27751306:419673,448596,63715
(1,191:32260025,27443794:321388,141084,0
x1,191:32548645,27443794
)
(1,191:32248951,27751306:419673,218388,63715
x1,191:32616531,27751306
)
]
)
x1,191:32956255,27503505
(1,191:32956255,27232912:294003,295640,0
x1,191:33217490,27232912
)
)
$1,191:33250258,27503505
k1,191:33369450,27503505:119192
)
g1,191:34024810,27503505
)
(1,193:21677933,29891842:11691517,1198220,920055
g1,192:21677933,29891842
(1,192:21677933,29891842:1411750,1198220,920055
k1,192:23089683,29891842:1411750
(1,190:23089683,29891842:0,550500,235932
[1,190:23089683,29891842:0,550500,235932
(1,53:23089683,29891842:0,550500,235932
r1,219:23089683,29891842:0,786432,235932
)
]
)
$1,192:23089683,29891842
h1,192:23089683,29891842:0,0,0
$1,192:23089683,29891842
)
g1,192:23089683,29891842
(1,193:23089683,29891842:10279767,1198220,920055
$1,193:23089683,29891842
(1,193:23089683,29891842:10279767,1198220,920055
h1,193:23089683,29891842:0,0,0
g1,193:23235315,29891842
x1,193:23745041,29891842
g1,193:23890673,29891842
[1,193:23890673,29891842:946633,1198220,920055
(1,193:23890673,29072639:946633,313481,0
k1,193:24230027,29072639:339354
x1,193:24462294,29072639
k1,193:24837306,29072639:339354
)
(1,193:23890673,29891842:946633,688132,360452
(1,193:23890673,29269246:946633,65536,983048
x1,193:24837306,29269246
)
)
(1,193:23890673,30657160:946633,295640,89201
k1,193:23897131,30657160:6458
x1,193:24830848,30657160
k1,193:24837306,30657160:6458
)
]
g1,193:24946530,29891842
[1,193:24946530,29891842:946633,1198220,920055
(1,193:24946530,29072639:946633,313481,0
k1,193:25253231,29072639:306701
x1,193:25543182,29072639
k1,193:25893163,29072639:306700
)
(1,193:24946530,29891842:946633,688132,360452
(1,193:24946530,29269246:946633,65536,983048
x1,193:25893163,29269246
)
)
(1,193:24946530,30657160:946633,295640,89201
k1,193:24959739,30657160:13209
x1,193:25199940,30657160
x1,193:25879955,30657160
k1,193:25893163,30657160:13208
)
]
g1,193:26002387,29891842
[1,193:26002387,29891842:946633,1198220,830854
(1,193:26002387,29072639:946633,313481,0
k1,193:26341741,29072639:339354
x1,193:26574008,29072639
k1,193:26949020,29072639:339354
)
(1,193:26002387,29891842:946633,688132,360452
(1,193:26002387,29269246:946633,65536,983048
x1,193:26949020,29269246
)
)
(1,193:26002387,30657160:946633,295640,0
k1,193:26015205,30657160:12818
x1,193:26258539,30657160
x1,193:26936202,30657160
k1,193:26949020,30657160:12818
)
]
g1,193:27058244,29891842
[1,193:27058244,29891842:946633,1198220,830854
(1,193:27058244,29072639:946633,313481,0
k1,193:27364945,29072639:306701
x1,193:27654896,29072639
k1,193:28004877,29072639:306700
)
(1,193:27058244,29891842:946633,688132,360452
(1,193:27058244,29269246:946633,65536,983048
x1,193:28004877,29269246
)
)
(1,193:27058244,30657160:946633,295640,0
k1,193:27076106,30657160:17862
x1,193:27987015,30657160
k1,193:28004877,30657160:17862
)
]
g1,193:28114101,29891842
x1,193:28583284,29891842
[1,193:28583284,30053858:1220035,751186,89201
(1,193:28600919,29621249:362268,318577,0
x1,193:28930419,29621249
)
(1,193:28583284,30053858:1220035,197518,89201
x1,193:29093647,30053858
x1,193:29509089,30053858
x1,193:29770551,30053858
)
]
x1,193:30399288,29891842
(1,193:30399288,29990145:559591,197518,89201
x1,193:30909651,29990145
)
g1,193:31104511,29891842
x1,193:31614237,29891842
g1,193:31759869,29891842
x1,193:32100975,29891842
(1,193:32100975,29990145:537564,197518,0
x1,193:32344309,29990145
x1,193:32605771,29990145
)
x1,193:32893402,29891842
(1,193:32893402,29621249:294003,295640,0
x1,193:33154637,29621249
)
x1,193:33369450,29891842
)
$1,193:33369450,29891842
g1,193:33369450,29891842
)
g1,193:34024810,29891842
)
]
)
(1,194:34729902,28190501:1128520,446948,116320
(1,194:34729902,28190501:1128520,446948,116320
x1,194:35640190,28190501
x1,194:35858422,28190501
)
)
)
(1,198:21628203,32174838:14230219,446948,141880
(1,197:21628203,32174838:0,300151,0
g1,197:21628203,32174838
g1,197:20645161,32174838
g1,197:20317481,32174838
(1,197:20317481,32174838:983042,300151,0
k1,197:21300523,32174838:983042
(1,197:21300523,32174838:0,300151,0
k1,197:21071147,32174838:-229376
x1,197:21300523,32174838
)
)
g1,197:21628203,32174838
)
x1,197:25087141,32174838
g1,197:25250981,32174838
x1,197:27435275,32174838
g1,197:27599115,32174838
x1,197:28690939,32174838
g1,197:28854779,32174838
x1,197:29364642,32174838
g1,197:29528482,32174838
x1,197:30329321,32174838
g1,197:30493161,32174838
x1,197:31803863,32174838
g1,197:31967703,32174838
x1,197:33605412,32174838
k1,198:35858422,32174838:2253010
g1,198:35858422,32174838
)
(1,205:20755854,35796180:15102568,2417146,2089466
(1,205:20755854,35796180:13207996,2417146,2089466
(1,199:20755854,35796180:0,0,0
$1,199:20755854,35796180
(1,199:20755854,35009748:0,0,0
)
$1,199:20755854,35796180
)
h1,202:20755854,35796180:0,0,0
[1,204:20755854,35796180:13207996,2417146,2089466
(1,202:20755854,34577254:13207996,1198220,927973
g1,202:20755854,34577254
(1,202:20755854,34577254:1297411,1198220,927973
g1,202:20755854,34577254
(1,202:20755854,34577254:0,550500,235932
[1,202:20755854,34577254:0,550500,235932
(1,53:20755854,34577254:0,550500,235932
r1,219:20755854,34577254:0,786432,235932
)
]
)
$1,202:20755854,34577254
(1,202:20755854,34577254:1297411,437688,648077
[1,202:20755854,34577254:1297411,437688,648077
(1,202:20755854,34577254:1297411,437688,0
k1,202:20858425,34577254:102571
[1,202:20858425,34577254:1092270,437688,0
(1,202:20858425,34577254:1092270,437688,0
x1,202:21950695,34577254
)
]
k1,202:22053265,34577254:102570
)
(1,202:20755854,35030544:1297411,344064,129251
x1,202:21365076,35030544
(1,202:21365076,35096080:419673,218388,63715
x1,202:21732656,35096080
)
x1,202:22053265,35030544
)
]
)
$1,202:22053265,34577254
)
g1,202:22053265,34577254
(1,202:22053265,34577254:11910585,1198220,927973
$1,202:22053265,34577254
(1,202:22053265,34577254:8506023,1198220,927973
h1,202:22053265,34577254:0,0,0
g1,202:22162489,34577254
[1,202:22162489,34577254:946633,1198220,838772
(1,202:22162489,33758051:946633,313481,0
k1,202:22501843,33758051:339354
x1,202:22734110,33758051
k1,202:23109122,33758051:339354
)
(1,202:22162489,34577254:946633,688132,360452
(1,202:22162489,33954658:946633,65536,983048
x1,202:23109122,33954658
)
)
(1,202:22162489,35350490:946633,303558,0
k1,202:22211318,35350490:48829
x1,202:23060293,35350490
k1,202:23109122,35350490:48829
)
]
g1,202:23218346,34577254
[1,202:23218346,34577254:946633,1198220,927973
(1,202:23218346,33758051:946633,313481,0
k1,202:23525047,33758051:306701
x1,202:23814998,33758051
k1,202:24164979,33758051:306700
)
(1,202:23218346,34577254:946633,688132,360452
(1,202:23218346,33954658:946633,65536,983048
x1,202:24164979,33954658
)
)
(1,202:23218346,35350490:946633,303558,89201
k1,202:23238199,35350490:19853
x1,202:23455062,35350490
x1,202:24145126,35350490
k1,202:24164979,35350490:19853
)
]
g1,202:24274203,34577254
[1,202:24274203,34577254:987521,1153255,830854
(1,202:24274203,33687053:987521,197518,129251
k1,202:24396144,33687053:121941
x1,202:24720110,33687053
(1,202:24720110,33752589:419673,218388,63715
x1,202:25087690,33752589
)
k1,202:25261724,33687053:121941
)
(1,202:24274203,34577254:987521,688132,360452
k1,202:24294647,34577254:20444
(1,202:24294647,33954658:946633,65536,983048
x1,202:25241280,33954658
)
k1,202:25261724,34577254:20444
)
(1,202:24274203,35342572:987521,295640,0
x1,202:25261724,35342572
)
]
g1,202:25370948,34577254
x1,202:25753243,34577254
(1,202:25753243,34675557:785526,303558,89201
x1,202:26155526,34675557
x1,202:26506001,34675557
)
x1,202:27212867,34577254
(1,202:27212867,34675557:461560,303558,89201
x1,202:27615150,34675557
)
g1,202:27820059,34577254
x1,202:28329785,34577254
g1,202:28475417,34577254
x1,202:28850583,34577254
(1,202:28850583,34675557:1159839,318577,213213
x1,202:29252866,34675557
x1,202:29557981,34675557
[1,202:29557981,34825055:419673,448596,63715
(1,202:29569055,34517543:321388,141084,0
x1,202:29857675,34517543
)
(1,202:29557981,34825055:419673,218388,63715
x1,202:29925561,34825055
)
]
)
x1,202:30265285,34577254
(1,202:30265285,34306661:294003,295640,0
x1,202:30526520,34306661
)
)
$1,202:30559288,34577254
k1,202:33963850,34577254:3404562
)
g1,202:34619210,34577254
(1,202:34619210,34577254:-655360,1198220,927973
g1,202:34619210,34577254
(1,202:34619210,34577254:0,550500,235932
[1,202:34619210,34577254:0,550500,235932
(1,53:34619210,34577254:0,550500,235932
r1,219:34619210,34577254:0,786432,235932
)
]
)
$1,202:34619210,34577254
(1,202:34619210,34577254:-655360,0,0
)
$1,202:33963850,34577254
)
g1,202:33963850,34577254
)
(1,204:20755854,36965591:13207996,1198220,920055
g1,203:20755854,36965591
(1,203:20755854,36965591:1297411,1198220,920055
k1,203:22053265,36965591:1297411
(1,202:22053265,36965591:0,550500,235932
[1,202:22053265,36965591:0,550500,235932
(1,53:22053265,36965591:0,550500,235932
r1,219:22053265,36965591:0,786432,235932
)
]
)
$1,203:22053265,36965591
h1,203:22053265,36965591:0,0,0
$1,203:22053265,36965591
)
g1,203:22053265,36965591
(1,204:22053265,36965591:11910585,1198220,920055
$1,204:22053265,36965591
(1,204:22053265,36965591:11910585,1198220,920055
h1,204:22053265,36965591:0,0,0
g1,203:22217105,36965591
g1,203:22380945,36965591
g1,203:22544785,36965591
g1,203:22708625,36965591
g1,203:22872465,36965591
g1,203:23036305,36965591
g1,203:23200145,36965591
g1,203:23363985,36965591
g1,203:23527825,36965591
g1,204:23673457,36965591
x1,204:24183183,36965591
g1,204:24328815,36965591
[1,204:24328815,36965591:946633,1198220,920055
(1,204:24328815,36146388:946633,313481,0
k1,204:24668169,36146388:339354
x1,204:24900436,36146388
k1,204:25275448,36146388:339354
)
(1,204:24328815,36965591:946633,688132,360452
(1,204:24328815,36342995:946633,65536,983048
x1,204:25275448,36342995
)
)
(1,204:24328815,37730909:946633,295640,89201
k1,204:24335273,37730909:6458
x1,204:25268990,37730909
k1,204:25275448,37730909:6458
)
]
g1,204:25384672,36965591
[1,204:25384672,36965591:946633,1198220,920055
(1,204:25384672,36146388:946633,313481,0
k1,204:25691373,36146388:306701
x1,204:25981324,36146388
k1,204:26331305,36146388:306700
)
(1,204:25384672,36965591:946633,688132,360452
(1,204:25384672,36342995:946633,65536,983048
x1,204:26331305,36342995
)
)
(1,204:25384672,37730909:946633,295640,89201
k1,204:25397881,37730909:13209
x1,204:25638082,37730909
x1,204:26318097,37730909
k1,204:26331305,37730909:13208
)
]
g1,204:26440529,36965591
[1,204:26440529,36965591:946633,1198220,830854
(1,204:26440529,36146388:946633,313481,0
k1,204:26779883,36146388:339354
x1,204:27012150,36146388
k1,204:27387162,36146388:339354
)
(1,204:26440529,36965591:946633,688132,360452
(1,204:26440529,36342995:946633,65536,983048
x1,204:27387162,36342995
)
)
(1,204:26440529,37730909:946633,295640,0
k1,204:26453347,37730909:12818
x1,204:26696681,37730909
x1,204:27374344,37730909
k1,204:27387162,37730909:12818
)
]
g1,204:27496386,36965591
[1,204:27496386,36965591:946633,1198220,830854
(1,204:27496386,36146388:946633,313481,0
k1,204:27803087,36146388:306701
x1,204:28093038,36146388
k1,204:28443019,36146388:306700
)
(1,204:27496386,36965591:946633,688132,360452
(1,204:27496386,36342995:946633,65536,983048
x1,204:28443019,36342995
)
)
(1,204:27496386,37730909:946633,295640,0
k1,204:27514248,37730909:17862
x1,204:28425157,37730909
k1,204:28443019,37730909:17862
)
]
g1,204:28552243,36965591
x1,204:29021426,36965591
[1,204:29021426,37127607:1220035,636498,89201
(1,204:29039061,36694998:429231,203889,0
x1,204:29435524,36694998
)
(1,204:29021426,37127607:1220035,197518,89201
x1,204:29531789,37127607
x1,204:29947231,37127607
x1,204:30208693,37127607
)
]
x1,204:30915559,36965591
(1,204:30915559,37063894:559591,197518,89201
x1,204:31425922,37063894
)
g1,204:31620782,36965591
x1,204:32130508,36965591
g1,204:32276140,36965591
x1,204:32695375,36965591
(1,204:32695375,37063894:537564,197518,0
x1,204:32938709,37063894
x1,204:33200171,37063894
)
x1,204:33487802,36965591
(1,204:33487802,36694998:294003,295640,0
x1,204:33749037,36694998
)
x1,204:33963850,36965591
)
$1,204:33963850,36965591
g1,204:33963850,36965591
)
g1,204:34619210,36965591
)
]
)
(1,205:34402222,35796180:1456200,446948,116320
(1,205:34402222,35796180:1456200,446948,116320
x1,205:35640190,35796180
x1,205:35858422,35796180
)
)
)
(1,207:20317481,38937668:15540941,446948,141880
x1,207:22138055,38937668
g1,206:22301895,38937668
x1,206:23284917,38937668
k1,207:35858422,38937668:12573505
g1,207:35858422,38937668
)
(1,210:21045837,41184870:14084230,1286877,830854
(1,207:21045837,41184870:0,0,0
$1,207:21045837,41184870
(1,207:21045837,40398438:0,0,0
)
$1,207:21045837,41184870
)
g1,210:21155061,41184870
[1,210:21155061,41184870:987521,1153255,830854
(1,210:21155061,40294669:987521,197518,129251
k1,210:21277002,40294669:121941
x1,210:21600968,40294669
(1,210:21600968,40360205:419673,218388,63715
x1,210:21968548,40360205
)
k1,210:22142582,40294669:121941
)
(1,210:21155061,41184870:987521,688132,360452
k1,210:21175505,41184870:20444
(1,210:21175505,40562274:946633,65536,983048
x1,210:22122138,40562274
)
k1,210:22142582,41184870:20444
)
(1,210:21155061,41950188:987521,295640,0
x1,210:22142582,41950188
)
]
g1,210:22251806,41184870
x1,210:22634101,41184870
(1,210:22634101,41283173:785526,303558,89201
x1,210:23036384,41283173
x1,210:23386859,41283173
)
x1,210:24015596,41184870
(1,210:24015596,41283173:461560,303558,89201
x1,210:24417879,41283173
)
g1,210:24622788,41184870
x1,210:25132514,41184870
g1,210:25278146,41184870
x1,210:25582921,41184870
(1,210:25582921,41283173:731047,318577,213213
x1,210:25861527,41283173
[1,210:25861527,41432671:419673,448596,63715
(1,210:25872601,41125159:321388,141084,0
x1,210:26161221,41125159
)
(1,210:25861527,41432671:419673,218388,63715
x1,210:26229107,41432671
)
]
)
x1,210:26568831,41184870
(1,210:26568831,40914277:294003,295640,0
x1,210:26830066,40914277
)
g1,210:27044874,41184870
x1,210:27554600,41184870
g1,210:27736640,41184870
x1,210:28118935,41184870
(1,210:28118935,41283173:461560,303558,89201
x1,210:28521218,41283173
)
g1,210:28689719,41184870
(1,210:28689719,41184870:5855076,1153255,830854
(1,210:28689719,40064194:518828,26213,1939886
x1,210:29208547,40064194
)
x1,210:29549653,41184870
(1,210:29549653,41283173:461560,303558,89201
x1,210:29951936,41283173
)
g1,210:30156845,41184870
x1,210:30666571,41184870
g1,210:30812203,41184870
[1,210:30812203,41184870:987521,1153255,830854
(1,210:30812203,40294669:987521,197518,129251
k1,210:30934144,40294669:121941
x1,210:31258110,40294669
(1,210:31258110,40360205:419673,218388,63715
x1,210:31625690,40360205
)
k1,210:31799724,40294669:121941
)
(1,210:30812203,41184870:987521,688132,360452
k1,210:30832647,41184870:20444
(1,210:30832647,40562274:946633,65536,983048
x1,210:31779280,40562274
)
k1,210:31799724,41184870:20444
)
(1,210:30812203,41950188:987521,295640,0
x1,210:31799724,41950188
)
]
g1,210:31908948,41184870
x1,210:32204619,41184870
(1,210:32204619,41283173:785526,303558,89201
x1,210:32606902,41283173
x1,210:32957377,41283173
)
x1,210:33294920,41184870
(1,210:33294920,41283173:731047,318577,213213
x1,210:33573526,41283173
[1,210:33573526,41432671:419673,448596,63715
(1,210:33584600,41125159:321388,141084,0
x1,210:33873220,41125159
)
(1,210:33573526,41432671:419673,218388,63715
x1,210:33941106,41432671
)
]
)
(1,210:34025967,40064194:518828,26213,1939886
x1,210:34544795,40064194
)
)
(1,210:34544795,40193633:294003,295640,0
x1,210:34806030,40193633
)
g1,210:34948022,41184870
x1,210:35130067,41184870
)
(1,210:34402222,42528208:1456200,446948,116320
(1,210:34402222,42528208:1456200,446948,116320
x1,210:35640190,42528208
x1,210:35858422,42528208
)
)
(1,212:20317481,43314640:15540941,446948,7531
x1,212:21263817,43314640
k1,212:35858422,43314640:14594605
g1,212:35858422,43314640
)
(1,215:20682921,45427492:14810062,1286877,830854
(1,212:20682921,45427492:0,0,0
$1,212:20682921,45427492
(1,212:20682921,44641060:0,0,0
)
$1,212:20682921,45427492
)
g1,215:20792145,45427492
[1,215:20792145,45427492:987521,1153255,830854
(1,215:20792145,44537291:987521,197518,129251
k1,215:20914086,44537291:121941
x1,215:21238052,44537291
(1,215:21238052,44602827:419673,218388,63715
x1,215:21605632,44602827
)
k1,215:21779666,44537291:121941
)
(1,215:20792145,45427492:987521,688132,360452
k1,215:20812589,45427492:20444
(1,215:20812589,44804896:946633,65536,983048
x1,215:21759222,44804896
)
k1,215:21779666,45427492:20444
)
(1,215:20792145,46192810:987521,295640,0
x1,215:21779666,46192810
)
]
g1,215:21888890,45427492
x1,215:22271185,45427492
(1,215:22271185,45525795:785526,303558,89201
x1,215:22673468,45525795
x1,215:23023943,45525795
)
x1,215:23730809,45427492
(1,215:23730809,45525795:461560,303558,89201
x1,215:24133092,45525795
)
g1,215:24338001,45427492
x1,215:24847727,45427492
g1,215:24993359,45427492
x1,215:25368525,45427492
(1,215:25368525,45525795:1159839,318577,213213
x1,215:25770808,45525795
x1,215:26075923,45525795
[1,215:26075923,45675293:419673,448596,63715
(1,215:26086997,45367781:321388,141084,0
x1,215:26375617,45367781
)
(1,215:26075923,45675293:419673,218388,63715
x1,215:26443503,45675293
)
]
)
x1,215:26783227,45427492
(1,215:26783227,45156899:294003,295640,0
x1,215:27044462,45156899
)
g1,215:27259270,45427492
x1,215:27768996,45427492
g1,215:27951036,45427492
x1,215:28333331,45427492
(1,215:28333331,45525795:461560,303558,89201
x1,215:28735614,45525795
)
g1,215:28904115,45427492
(1,215:28904115,45427492:6003596,1153255,830854
(1,215:28904115,44306816:518828,26213,1939886
x1,215:29422943,44306816
)
x1,215:29842178,45427492
(1,215:29842178,45525795:461560,303558,89201
x1,215:30244461,45525795
)
g1,215:30449370,45427492
x1,215:30959096,45427492
g1,215:31104728,45427492
[1,215:31104728,45427492:987521,1153255,830854
(1,215:31104728,44537291:987521,197518,129251
k1,215:31226669,44537291:121941
x1,215:31550635,44537291
(1,215:31550635,44602827:419673,218388,63715
x1,215:31918215,44602827
)
k1,215:32092249,44537291:121941
)
(1,215:31104728,45427492:987521,688132,360452
k1,215:31125172,45427492:20444
(1,215:31125172,44804896:946633,65536,983048
x1,215:32071805,44804896
)
k1,215:32092249,45427492:20444
)
(1,215:31104728,46192810:987521,295640,0
x1,215:32092249,46192810
)
]
g1,215:32201473,45427492
x1,215:32497144,45427492
(1,215:32497144,45525795:785526,303558,89201
x1,215:32899427,45525795
x1,215:33249902,45525795
)
x1,215:33657836,45427492
(1,215:33657836,45525795:731047,318577,213213
x1,215:33936442,45525795
[1,215:33936442,45675293:419673,448596,63715
(1,215:33947516,45367781:321388,141084,0
x1,215:34236136,45367781
)
(1,215:33936442,45675293:419673,218388,63715
x1,215:34304022,45675293
)
]
)
(1,215:34388883,44306816:518828,26213,1939886
x1,215:34907711,44306816
)
)
(1,215:34907711,44436255:294003,295640,0
x1,215:35168946,44436255
)
g1,215:35310938,45427492
x1,215:35492983,45427492
)
(1,215:34402222,46770830:1456200,446948,116320
(1,215:34402222,46770830:1456200,446948,116320
x1,215:35640190,46770830
x1,215:35858422,46770830
)
)
]
g1,219:35858422,46770830
)
)
]
(1,219:3296451,48736910:32561971,446948,0
(1,219:3296451,48736910:32561971,446948,0
k1,219:19413597,48736910:16117146
x1,219:19741277,48736910
k1,219:35858422,48736910:16117145
)
)
]
]
]
]
!75168
}2
!10
{3
[1,296:4736286,48736910:31122136,44000624,9168
[1,296:4736286,4736286:0,0,0
(1,296:4736286,4670505:0,0,0
k1,296:4736286,4670505:1505616
)
]
[1,296:4736286,48736910:31122136,44000624,9168
[1,296:4736286,4736286:15540941,0,0
(1,296:4736286,4736286:15540941,0,0
h1,296:4736286,4736286:0,0,0
(1,296:4736286,4736286:0,0,0
(1,296:4736286,4736286:0,0,0
g1,296:0,4736286
h1,296:0,4736286:0,0,0
k1,296:4736286,4736286:4736286
)
)
k1,296:20277227,4736286:15540941
g1,296:20277227,4736286
)
]
[1,296:4736286,48736910:31122136,44000624,9168
[1,296:3296451,48736910:32561971,44000624,9168
[1,296:3296451,4736286:32561971,0,0
(1,296:3296451,4736286:32561971,0,0
h1,296:3296451,4736286:32561971,0,0
)
]
[1,296:3296451,46770830:32561971,42034544,0
(1,296:3296451,46770830:32561971,42034544,0
(1,296:3296451,46770830:15540941,42034544,0
[1,250:3296451,46770830:15540941,42034544,0
(1,217:3296451,5391646:15540941,552503,311516
x1,217:3806314,5391646
k1,216:4073900,5391646:267586
x1,216:5675587,5391646
k1,216:5943173,5391646:267586
$1,216:5943173,5391646
x1,216:6318339,5391646
(1,216:6318339,5489949:731047,318577,213213
x1,216:6596945,5489949
[1,216:6596945,5639447:419673,448596,63715
(1,216:6608019,5331935:321388,141084,0
x1,216:6896639,5331935
)
(1,216:6596945,5639447:419673,218388,63715
x1,216:6964525,5639447
)
]
)
k1,216:7423545,5391646:374159
x1,216:7933271,5391646
k1,216:8307431,5391646:374160
x1,216:8682597,5391646
(1,216:8682597,5489949:1159839,318577,213213
x1,216:9084880,5489949
x1,216:9389995,5489949
[1,216:9389995,5639447:419673,448596,63715
(1,216:9401069,5331935:321388,141084,0
x1,216:9689689,5331935
)
(1,216:9389995,5639447:419673,218388,63715
x1,216:9757575,5639447
)
]
)
$1,216:9842436,5391646
x1,216:10006276,5391646
k1,216:10299797,5391646:293521
$1,216:10299797,5391646
x1,216:10682092,5391646
(1,216:10682092,5489949:461560,303558,89201
x1,216:11084375,5489949
)
k1,216:11517811,5391646:374159
x1,216:12027537,5391646
k1,216:12401697,5391646:374160
(1,216:12401697,4900122:691771,0,655368
x1,216:13093468,4900122
)
[1,216:13093468,5566404:1020289,727261,0
(1,216:13093468,5036661:776407,197518,129251
x1,216:13417434,5036661
(1,216:13417434,5102197:419673,218388,63715
x1,216:13785014,5102197
)
)
(1,216:13093468,5566404:1020289,295640,0
x1,216:14080989,5566404
)
]
k1,216:14222981,5391646:109224
x1,216:14605276,5391646
(1,216:14605276,5489949:785526,303558,89201
x1,216:15007559,5489949
x1,216:15358034,5489949
)
$1,216:15390802,5391646
k1,216:15658388,5391646:267586
x1,216:16604724,5391646
k1,216:16872310,5391646:267586
$1,216:16872310,5391646
x1,216:17167981,5391646
(1,216:17167981,5489949:785526,303558,89201
x1,216:17570264,5489949
x1,216:17920739,5489949
)
k1,216:18327666,5391646:374159
x1,216:18837392,5391646
k1,217:18837392,5391646:0
)
(1,217:3296451,6260218:15540941,491520,187504
x1,217:3678746,6260218
(1,216:3678746,6358521:785526,303558,89201
x1,216:4081029,6358521
x1,216:4431504,6358521
)
x1,216:5174248,6260218
(1,216:5174248,6358521:461560,303558,89201
x1,216:5576531,6358521
)
$1,216:5635808,6260218
x1,216:5799648,6260218
k1,216:6026386,6260218:226738
x1,216:6390752,6260218
k1,216:6604912,6260218:214160
x1,216:7187520,6260218
x1,216:8590624,6260218
k1,216:8804783,6260218:214159
x1,216:9314646,6260218
k1,216:9528805,6260218:214159
x1,216:10621276,6260218
x1,216:10902428,6260218
k1,216:11116587,6260218:214159
x1,216:11917426,6260218
k1,216:12131585,6260218:214159
x1,216:13332857,6260218
x1,216:14315879,6260218
k1,216:14530038,6260218:214159
x1,216:15075950,6260218
k1,216:15290109,6260218:214159
x1,216:16090948,6260218
k1,216:16305107,6260218:214159
x1,216:17033202,6260218
x1,216:17543065,6260218
x1,216:17999849,6260218
x1,216:18837392,6260218
k1,216:18837392,6260218:0
)
(1,217:3296451,7046650:15540941,379448,141880
x1,217:4424970,7046650
k1,217:18837392,7046650:14412422
g1,217:18837392,7046650
)
(1,219:3624132,8546621:15213260,688132,927973
(1,219:3624132,8546621:13429380,688132,927973
(1,217:3624132,8546621:0,0,0
$1,217:3624132,8546621
(1,217:3624132,7760189:0,0,0
)
$1,217:3624132,8546621
)
x1,217:4045565,8546621
k1,219:3624132,8546621:91023
x1,219:4992196,8546621
k1,219:5101420,8546621:109224
x1,219:5723100,8546621
k1,219:5832324,8546621:109224
x1,219:6376634,8546621
x1,219:6641965,8546621
k1,219:6824005,8546621:182040
x1,219:7333731,8546621
k1,219:7515771,8546621:182040
[1,219:7515771,8546621:946633,688132,838772
(1,219:7515771,8546621:946633,688132,360452
(1,219:7515771,7924025:946633,65536,983048
x1,219:8462404,7924025
)
)
(1,219:7515771,9319857:946633,303558,0
k1,219:7896378,9319857:380607
x1,219:8081798,9319857
k1,219:8462404,9319857:380606
)
]
k1,219:8571628,8546621:109224
x1,219:8953923,8546621
(1,219:8953923,8644924:218188,303558,0
x1,219:9139343,8644924
)
x1,219:9802140,8546621
(1,219:9802140,8644924:218188,303558,0
x1,219:9987560,8644924
)
k1,219:10050130,8546621:29802
x1,219:10559856,8546621
k1,219:10589658,8546621:29802
x1,219:10930764,8546621
(1,219:10930764,8644924:218188,303558,0
x1,219:11116184,8644924
)
x1,219:11403815,8546621
(1,219:11403815,8276028:294003,295640,0
x1,219:11665050,8276028
)
k1,219:11727620,8546621:29802
x1,219:12237346,8546621
k1,219:12267148,8546621:29802
[1,219:12267148,8546621:946633,688132,927973
(1,219:12267148,8546621:946633,688132,360452
(1,219:12267148,7924025:946633,65536,983048
x1,219:13213781,7924025
)
)
(1,219:12267148,9319857:946633,303558,89201
k1,219:12526069,9319857:258921
x1,219:12928352,9319857
k1,219:13213781,9319857:258920
)
]
k1,219:13323005,8546621:109224
x1,219:13792188,8546621
(1,219:13792188,8644924:461560,303558,89201
x1,219:14194471,8644924
)
x1,219:14883777,8546621
(1,219:14883777,8644924:218188,303558,0
x1,219:15069197,8644924
)
k1,219:15131767,8546621:29802
x1,219:15641493,8546621
k1,219:15671295,8546621:29802
x1,219:16046461,8546621
(1,219:16046461,8644924:276140,303558,89201
x1,219:16263324,8644924
)
x1,219:16577464,8546621
(1,219:16577464,8276028:294003,295640,0
x1,219:16838699,8276028
)
x1,219:17053512,8546621
)
(1,219:17381192,8546621:1456200,446948,116320
(1,219:17381192,8546621:1456200,446948,116320
x1,219:18619160,8546621
x1,219:18837392,8546621
)
)
)
(1,221:3296451,10599665:15540941,455111,141880
x1,221:3806314,10599665
k1,220:4001877,10599665:195563
x1,220:5603564,10599665
k1,220:5799128,10599665:195564
$1,220:5799128,10599665
x1,220:6217828,10599665
$1,220:6217828,10599665
k1,220:6413391,10599665:195563
x1,220:6850502,10599665
k1,220:7046066,10599665:195564
x1,220:7846905,10599665
k1,220:8042468,10599665:195563
x1,220:11355918,10599665
k1,220:11551481,10599665:195563
x1,220:11879161,10599665
x1,220:13809823,10599665
k1,220:14013317,10599665:203494
$1,220:14013317,10599665
x1,220:14452952,10599665
$1,220:14452952,10599665
k1,220:14648516,10599665:195564
x1,220:15594852,10599665
k1,220:15790415,10599665:195563
$1,220:15790415,10599665
x1,220:16334725,10599665
$1,220:16345193,10599665
k1,220:16540757,10599665:195564
x1,220:17340941,10599665
k1,220:17536504,10599665:195563
x1,220:18228560,10599665
x1,220:18837392,10599665
k1,220:18837392,10599665:0
)
(1,221:3296451,11386097:15540941,446948,141880
x1,221:5499089,11386097
k1,220:5799635,11386097:300546
x1,220:6818715,11386097
k1,220:7015017,11386097:196302
x1,220:9127214,11386097
k1,220:9323516,11386097:196302
x1,220:9833379,11386097
k1,220:10029680,11386097:196301
x1,220:10976654,11386097
k1,220:11172956,11386097:196302
x1,220:12374202,11386097
k1,220:12570504,11386097:196302
x1,220:14535904,11386097
k1,220:14732206,11386097:196302
x1,220:16916500,11386097
k1,220:17112802,11386097:196302
x1,220:18022434,11386097
k1,220:18218736,11386097:196302
x1,220:18837392,11386097
k1,220:18837392,11386097:0
)
(1,221:3296451,12172529:15540941,446948,141880
x1,221:5553489,12172529
g1,220:5717329,12172529
x1,220:6372689,12172529
g1,220:6536529,12172529
x1,220:8466543,12172529
g1,220:8630383,12172529
x1,220:9431222,12172529
g1,220:9595062,12172529
x1,220:11087292,12172529
g1,220:11251132,12172529
x1,220:13071690,12172529
k1,221:18837392,12172529:5765702
g1,221:18837392,12172529
)
(1,223:3704264,13672500:14725315,688132,942992
(1,221:3704264,13672500:0,0,0
$1,221:3704264,13672500
(1,221:3704264,12886068:0,0,0
)
$1,221:3704264,13672500
)
x1,221:4086559,13672500
(1,223:4086559,13770803:218188,303558,0
x1,223:4271979,13770803
)
x1,223:4679913,13672500
(1,223:4679913,13770803:218188,303558,0
x1,223:4865333,13770803
)
g1,223:5043733,13672500
x1,223:5553459,13672500
g1,223:5699091,13672500
[1,223:5699091,13672500:946633,688132,942992
(1,223:5699091,13672500:946633,688132,360452
(1,223:5699091,13049904:946633,65536,983048
x1,223:6645724,13049904
)
)
(1,223:5699091,14460755:946633,318577,89201
k1,223:5733698,14460755:34607
x1,223:6012304,14460755
x1,223:6611118,14460755
k1,223:6645724,14460755:34606
)
]
x1,223:7369770,13672500
(1,223:7369770,13770803:507868,318577,0
x1,223:7833796,13770803
)
g1,223:8023270,13672500
x1,223:8532996,13672500
g1,223:8678628,13672500
x1,223:9147811,13672500
(1,223:9147811,13770803:507868,318577,0
x1,223:9426417,13770803
x1,223:9622911,13770803
)
x1,223:10285708,13672500
(1,223:10285708,13770803:218188,303558,0
x1,223:10471128,13770803
)
g1,223:10649528,13672500
x1,223:11159254,13672500
g1,223:11304886,13672500
[1,223:11304886,13672500:946633,688132,942992
(1,223:11304886,13672500:946633,688132,360452
(1,223:11304886,13049904:946633,65536,983048
x1,223:12251519,13049904
)
)
(1,223:11304886,14460755:946633,318577,89201
k1,223:11339493,14460755:34607
x1,223:11618099,14460755
x1,223:12216913,14460755
k1,223:12251519,14460755:34606
)
]
x1,223:12975565,13672500
(1,223:12975565,13770803:507868,318577,0
x1,223:13439591,13770803
)
g1,223:13629065,13672500
x1,223:14138791,13672500
g1,223:14284423,13672500
x1,223:14753606,13672500
(1,223:14753606,13770803:507868,318577,0
x1,223:15032212,13770803
x1,223:15228706,13770803
)
x1,223:15891503,13672500
(1,223:15891503,13770803:322448,318577,0
x1,223:16170109,13770803
)
g1,223:16395991,13672500
x1,223:16905717,13672500
g1,223:17087757,13672500
x1,223:17470052,13672500
(1,223:17470052,13770803:218188,303558,0
x1,223:17655472,13770803
)
x1,223:18029346,13672500
(1,223:18029346,13770803:218188,303558,0
x1,223:18214766,13770803
)
x1,223:18429579,13672500
)
(1,223:17381192,15127976:1456200,446948,116320
(1,223:17381192,15127976:1456200,446948,116320
x1,223:18619160,15127976
x1,223:18837392,15127976
)
)
(1,225:3296451,15914408:15540941,446948,141880
x1,225:4060595,15914408
k1,224:4205007,15914408:144412
x1,224:4860349,15914408
k1,224:5004761,15914408:144412
$1,224:5004761,15914408
x1,224:5230541,15914408
$1,224:5230541,15914408
x1,224:5394381,15914408
k1,224:5591065,15914408:196684
x1,224:6209721,15914408
x1,224:6448272,15914408
k1,224:6592684,15914408:144412
x1,224:7466268,15914408
k1,224:7610679,15914408:144411
x1,224:8411518,15914408
k1,224:8555930,15914408:144412
x1,224:10339800,15914408
k1,224:10484212,15914408:144412
x1,224:12049204,15914408
x1,224:14253163,15914408
k1,224:14397575,15914408:144412
x1,224:16072663,15914408
k1,224:16217055,15914408:144392
x1,224:18183117,15914408
k1,224:18327529,15914408:144412
x1,224:18837392,15914408
k1,224:18837392,15914408:0
)
(1,225:3296451,16700840:15540941,556402,251217
x1,225:4388922,16700840
x1,224:4670074,16700840
k1,224:4878522,16700840:208448
x1,224:5825496,16700840
k1,224:6033944,16700840:208448
x1,224:8382078,16700840
k1,224:8719063,16700840:336985
x1,224:9083439,16700840
x1,224:9619527,16700840
k1,224:9827975,16700840:208448
x1,224:10628814,16700840
k1,224:10837262,16700840:208448
x1,224:13712284,16700840
k1,224:13920732,16700840:208448
$1,224:13920732,16700840
x1,224:14389915,16700840
[1,224:14389915,16862856:1220035,603730,89201
(1,224:14407550,16463015:304515,203889,0
x1,224:14679297,16463015
)
(1,224:14389915,16862856:1220035,197518,89201
x1,224:14900278,16862856
x1,224:15315720,16862856
x1,224:15577182,16862856
)
]
$1,224:15609950,16700840
x1,224:15773790,16700840
k1,224:15993390,16700840:219600
$1,224:15993390,16700840
x1,224:16462573,16700840
[1,224:16462573,16862856:1220035,718418,89201
(1,224:16480208,16463015:362268,318577,0
x1,224:16809708,16463015
)
(1,224:16462573,16862856:1220035,197518,89201
x1,224:16972936,16862856
x1,224:17388378,16862856
x1,224:17649840,16862856
)
]
$1,224:17682608,16700840
k1,224:17891056,16700840:208448
x1,224:18837392,16700840
k1,224:18837392,16700840:0
)
(1,225:3296451,17573995:15540941,556402,251217
x1,225:3765634,17573995
[1,224:3765634,17736011:1220035,603730,89201
(1,224:3783269,17336170:429231,203889,0
x1,224:4179732,17336170
)
(1,224:3765634,17736011:1220035,197518,89201
x1,224:4275997,17736011
x1,224:4691439,17736011
x1,224:4952901,17736011
)
]
$1,224:4985669,17573995
x1,224:5149509,17573995
k1,224:5412273,17573995:262764
x1,224:6176417,17573995
k1,224:6419398,17573995:242981
x1,224:7147485,17573995
k1,224:7390465,17573995:242980
$1,224:7390465,17573995
x1,224:7859648,17573995
[1,224:7859648,17736011:1220035,603730,89201
(1,224:7877283,17336170:304515,203889,0
x1,224:8149030,17336170
)
(1,224:7859648,17736011:1220035,197518,89201
x1,224:8370011,17736011
x1,224:8785453,17736011
x1,224:9046915,17736011
)
]
k1,224:9408276,17573995:328593
x1,224:9918002,17573995
k1,224:10246596,17573995:328594
x1,224:10715779,17573995
[1,224:10715779,17736011:1220035,718418,89201
(1,224:10733414,17336170:362268,318577,0
x1,224:11062914,17336170
)
(1,224:10715779,17736011:1220035,197518,89201
x1,224:11226142,17736011
x1,224:11641584,17736011
x1,224:11903046,17736011
)
]
k1,224:12264407,17573995:328593
x1,224:12774133,17573995
k1,224:13102727,17573995:328594
x1,224:13571910,17573995
[1,224:13571910,17736011:1220035,603730,89201
(1,224:13589545,17336170:429231,203889,0
x1,224:13986008,17336170
)
(1,224:13571910,17736011:1220035,197518,89201
x1,224:14082273,17736011
x1,224:14497715,17736011
x1,224:14759177,17736011
)
]
k1,224:15120538,17573995:328593
x1,224:15630264,17573995
k1,224:15958858,17573995:328594
x1,224:16428041,17573995
(1,224:16428041,17672298:1220035,197518,89201
x1,224:16938404,17672298
x1,224:17353846,17672298
x1,224:17615308,17672298
)
$1,224:17648076,17573995
k1,224:17891056,17573995:242980
x1,224:18837392,17573995
k1,224:18837392,17573995:0
)
(1,225:3296451,18360427:15540941,446948,7531
x1,225:3915107,18360427
x1,225:4898139,18360427
k1,225:18837392,18360427:13939253
g1,225:18837392,18360427
)
(1,230:4570724,19988196:14266668,950279,622600
(1,230:4570724,19988196:11536196,950279,622600
(1,225:4570724,19988196:0,0,0
$1,225:4570724,19988196
(1,225:4570724,19201764:0,0,0
)
$1,225:4570724,19988196
)
x1,225:5039907,19988196
(1,230:5039907,20086499:1220035,197518,89201
x1,230:5550270,20086499
x1,230:5965712,20086499
x1,230:6227174,20086499
)
g1,230:6441982,19988196
x1,230:6951708,19988196
g1,230:7133748,19988196
(1,230:7133748,19988196:8973172,950279,622600
(1,230:7133748,19064130:491521,26213,1546666
x1,230:7625269,19064130
)
[1,229:7625269,19988196:8403008,950272,622592
(1,228:7625269,19588424:8403008,550500,235932
g1,227:7625269,19588424
(1,228:7625269,19588424:8403008,550500,235932
r1,296:7625269,19588424:0,786432,235932
g1,227:7952949,19588424
$1,227:7952949,19588424
x1,227:8462675,19588424
g1,227:8626515,19588424
g1,227:8735739,19588424
(1,227:8735739,19588424:1219702,282168,0
x1,227:9955441,19588424
)
x1,227:10794895,19588424
g1,227:10940527,19588424
x1,227:11450253,19588424
g1,227:11595885,19588424
x1,227:11891556,19588424
x1,227:12273851,19588424
g1,227:12383075,19588424
x1,227:12857681,19588424
g1,227:13026826,19588424
x1,227:13536552,19588424
g1,227:13682184,19588424
x1,227:14499110,19588424
g1,227:14681150,19588424
x1,227:15190876,19588424
g1,227:15372916,19588424
x1,227:15700597,19588424
$1,227:15700597,19588424
$1,228:15700597,19588424
h1,228:15700597,19588424:0,0,0
$1,228:15700597,19588424
g1,228:15700597,19588424
g1,228:16028277,19588424
)
g1,228:16028277,19588424
)
(1,229:7625269,20374856:8403008,550500,235932
g1,228:7625269,20374856
(1,229:7625269,20374856:8403008,550500,235932
r1,296:7625269,20374856:0,786432,235932
g1,228:7952949,20374856
$1,229:7952949,20374856
x1,229:8462675,20374856
g1,228:8626515,20374856
g1,229:8735739,20374856
(1,229:8735739,20374856:2548006,446948,9168
(1,228:8735739,20374856:2548006,446948,9168
x1,228:11283745,20374856
)
)
$1,229:11283745,20374856
k1,229:15700597,20374856:4416852
g1,229:16028277,20374856
)
g1,229:16028277,20374856
)
]
h1,230:16028277,19988196:78643,0,0
)
)
(1,230:17381192,19988196:1456200,446948,116320
(1,230:17381192,19988196:1456200,446948,116320
x1,230:18619160,19988196
x1,230:18837392,19988196
)
)
)
(1,233:3296451,21727704:15540941,446948,141880
h1,232:3296451,21727704:786432,0,0
x1,232:4628795,21727704
k1,232:4777327,21727704:148532
x1,232:5578166,21727704
k1,232:5726699,21727704:148533
x1,232:7037401,21727704
k1,232:7185933,21727704:148532
x1,232:8987482,21727704
k1,232:9139076,21727704:151594
x1,232:9903220,21727704
k1,232:10051753,21727704:148533
x1,232:10670409,21727704
x1,232:10984985,21727704
x1,232:11266137,21727704
k1,232:11414669,21727704:148532
x1,232:12288261,21727704
x1,232:13734636,21727704
k1,232:13883169,21727704:148533
x1,232:15229912,21727704
k1,232:15378444,21727704:148532
x1,232:18837392,21727704
k1,232:18837392,21727704:0
)
(1,233:3296451,22514136:15540941,455111,141880
x1,233:4060595,22514136
k1,232:4295356,22514136:234761
x1,232:5096195,22514136
k1,232:5330956,22514136:234761
x1,232:9226359,22514136
k1,232:9461119,22514136:234760
x1,232:10007031,22514136
k1,232:10241792,22514136:234761
$1,232:10241792,22514136
x1,232:10587220,22514136
(1,232:10587220,22276311:301284,213447,0
x1,232:10855736,22276311
)
$1,232:10888504,22514136
x1,232:11052344,22514136
k1,232:11304835,22514136:252491
$1,232:11304835,22514136
x1,232:11723535,22514136
(1,232:11723535,22276311:301284,213447,0
x1,232:11992051,22276311
)
$1,232:12024819,22514136
x1,232:12188659,22514136
k1,232:12441149,22514136:252490
x1,232:13387485,22514136
k1,232:13622246,22514136:234761
$1,232:13622246,22514136
x1,232:14120742,22514136
$1,232:14120742,22514136
x1,232:14284582,22514136
k1,232:14700504,22514136:415922
x1,232:15064880,22514136
x1,232:15600968,22514136
k1,232:15835729,22514136:234761
x1,232:17000952,22514136
k1,232:17235713,22514136:234761
x1,232:18837392,22514136
k1,233:18837392,22514136:0
)
(1,233:3296451,23300568:15540941,455111,187504
x1,233:4170043,23300568
x1,232:6214082,23300568
k1,232:6373467,23300568:159385
x1,232:7174306,23300568
k1,232:7332578,23300568:158272
x1,232:10207600,23300568
k1,232:10365872,23300568:158272
$1,232:10365872,23300568
x1,232:10705172,23300568
(1,232:10705172,23398871:461560,303558,89201
x1,232:11107455,23398871
)
$1,232:11166732,23300568
x1,232:11330572,23300568
k1,232:11489958,23300568:159386
$1,232:11489958,23300568
x1,232:11872253,23300568
(1,232:11872253,23398871:785526,303558,89201
x1,232:12274536,23398871
x1,232:12625011,23398871
)
$1,232:12657779,23300568
k1,232:12816051,23300568:158272
x1,232:13762387,23300568
k1,232:13920658,23300568:158271
x1,232:15012473,23300568
k1,232:15170745,23300568:158272
$1,232:15170745,23300568
[1,232:15170745,23300568:766713,437688,187504
(1,232:15195891,23300568:0,437688,0
x1,232:15523572,23300568
)
(1,232:15170745,23300568:766713,282168,187504
x1,232:15475898,23300568
(1,232:15475898,23398871:461560,303558,89201
x1,232:15878181,23398871
)
)
]
$1,232:15937458,23300568
k1,232:16095730,23300568:158272
x1,232:16895914,23300568
k1,232:17054186,23300568:158272
x1,232:18837392,23300568
k1,232:18837392,23300568:0
)
(1,233:3296451,24087000:15540941,446948,141880
x1,233:4461665,24087000
k1,232:4599246,24087000:137581
x1,232:5400085,24087000
k1,232:5537667,24087000:137582
x1,232:6885073,24087000
k1,232:7022654,24087000:137581
$1,232:7022654,24087000
x1,232:7441354,24087000
$1,232:7441354,24087000
x1,232:7605194,24087000
k1,232:7799602,24087000:194408
x1,232:8418258,24087000
x1,232:8656809,24087000
k1,232:8794390,24087000:137581
x1,232:9704678,24087000
x1,232:10161462,24087000
k1,232:10299043,24087000:137581
x1,232:10954385,24087000
k1,232:11091967,24087000:137582
x1,232:12402662,24087000
k1,232:12540243,24087000:137581
x1,232:13050106,24087000
k1,232:13187688,24087000:137582
x1,232:14807709,24087000
k1,232:14950542,24087000:142833
x1,232:16552229,24087000
k1,232:16689810,24087000:137581
x1,232:18837392,24087000
k1,232:18837392,24087000:0
)
(1,233:3296451,24873432:15540941,446948,141880
x1,233:4097290,24873432
g1,232:4261130,24873432
x1,232:8119847,24873432
g1,232:8283687,24873432
x1,232:9684839,24873432
k1,233:18837392,24873432:9152553
g1,233:18837392,24873432
)
(1,235:4607173,26143402:14230219,455111,187504
(1,234:4607173,26143402:0,300151,0
g1,234:4607173,26143402
g1,234:3624131,26143402
g1,234:3296451,26143402
(1,234:3296451,26143402:983042,300151,0
k1,234:4279493,26143402:983042
(1,234:4279493,26143402:0,300151,0
k1,234:4050117,26143402:-229376
x1,234:4279493,26143402
)
)
g1,234:4607173,26143402
)
x1,234:5772388,26143402
k1,234:5969881,26143402:197493
x1,234:6479744,26143402
k1,234:6750211,26143402:270467
x1,234:10063015,26143402
k1,234:10260508,26143402:197493
$1,234:10260508,26143402
x1,234:10679208,26143402
(1,234:10679208,25905577:301284,213447,0
x1,234:10947724,25905577
)
$1,234:10980492,26143402
k1,234:11177985,26143402:197493
x1,234:12343199,26143402
k1,234:12540693,26143402:197494
$1,234:12540693,26143402
x1,234:12959393,26143402
$1,234:12959393,26143402
x1,234:13123233,26143402
k1,234:13427352,26143402:304119
x1,234:14264887,26143402
k1,234:14462381,26143402:197494
$1,234:14462381,26143402
x1,234:14844676,26143402
(1,234:14844676,26241705:461560,303558,89201
x1,234:15246959,26241705
)
k1,234:15550596,26143402:244360
x1,234:16060322,26143402
k1,234:16304682,26143402:244360
x1,234:16632363,26143402
$1,234:16632363,26143402
x1,234:16796203,26143402
k1,234:17002109,26143402:205906
$1,234:17002109,26143402
x1,234:17297780,26143402
(1,234:17297780,26241705:785526,303558,89201
x1,234:17700063,26241705
x1,234:18050538,26241705
)
k1,234:18327666,26143402:244360
x1,234:18837392,26143402
k1,235:18837392,26143402:0
)
(1,235:4607173,26929834:14230219,552503,398817
x1,235:5310020,26929834
[1,234:5310020,27100419:785526,704050,89201
(1,234:5310020,26692009:294003,295640,0
x1,234:5571255,26692009
)
(1,234:5310020,27100419:785526,303558,89201
x1,234:5712303,27100419
x1,234:6062778,27100419
)
]
x1,234:6423227,26929834
k1,234:6532451,26929834:109224
(1,234:6532451,26438310:691771,0,655368
x1,234:7224222,26438310
)
[1,234:7224222,27104592:1020289,727261,0
(1,234:7224222,26574849:776407,197518,129251
x1,234:7548188,26574849
(1,234:7548188,26640385:419673,218388,63715
x1,234:7915768,26640385
)
)
(1,234:7224222,27104592:1020289,295640,0
x1,234:8211743,27104592
)
]
k1,234:8353735,26929834:109224
x1,234:8728901,26929834
[1,234:8728901,27115438:1442918,719069,213213
(1,234:8728901,26692009:294003,295640,0
x1,234:8990136,26692009
)
(1,234:8728901,27115438:1442918,318577,213213
x1,234:9286832,27115438
x1,234:9719378,27115438
[1,234:9719378,27264936:419673,448596,63715
(1,234:9730452,26957424:321388,141084,0
x1,234:10019072,26957424
)
(1,234:9719378,27264936:419673,218388,63715
x1,234:10086958,27264936
)
]
)
]
$1,234:10171819,26929834
x1,234:10335659,26929834
k1,234:10735600,26929834:399941
x1,234:11099976,26929834
x1,234:11636064,26929834
k1,234:11865498,26929834:229434
x1,234:14487540,26929834
x1,234:14608788,26929834
k1,234:14854620,26929834:245832
x1,234:15364483,26929834
k1,234:15593916,26929834:229433
x1,234:16485860,26929834
k1,234:16715294,26929834:229434
x1,234:16933526,26929834
x1,234:17625582,26929834
x1,234:17843814,26929834
k1,234:18073248,26929834:229434
x1,234:18837392,26929834
k1,234:18837392,26929834:0
)
(1,235:4607173,27849298:14230219,455111,311516
x1,235:6499172,27849298
k1,234:6730015,27849298:230843
$1,234:6730015,27849298
x1,234:7034790,27849298
(1,234:7034790,27947601:731047,318577,213213
x1,234:7313396,27947601
[1,234:7313396,28097099:419673,448596,63715
(1,234:7324470,27789587:321388,141084,0
x1,234:7613090,27789587
)
(1,234:7313396,28097099:419673,218388,63715
x1,234:7680976,28097099
)
]
)
$1,234:7765837,27849298
k1,234:7996679,27849298:230842
x1,234:8506542,27849298
k1,234:8737385,27849298:230843
x1,234:9538224,27849298
k1,234:9769066,27849298:230842
x1,234:10860881,27849298
k1,234:11091724,27849298:230843
x1,234:12948985,27849298
k1,234:13179828,27849298:230843
x1,234:14381082,27849298
k1,234:14611924,27849298:230842
x1,234:15777138,27849298
k1,234:16007981,27849298:230843
$1,234:16007981,27849298
x1,234:16349164,27849298
(1,234:16349164,27947601:461560,303558,89201
x1,234:16751447,27947601
)
$1,234:16810724,27849298
k1,234:17041566,27849298:230842
x1,234:17805710,27849298
k1,234:18036553,27849298:230843
x1,234:18837392,27849298
k1,234:18837392,27849298:0
)
(1,235:4607173,28635730:14230219,446948,141880
x1,235:8721462,28635730
k1,234:8891647,28635730:170185
x1,234:9437559,28635730
k1,234:9607744,28635730:170185
x1,234:10408583,28635730
k1,234:10578768,28635730:170185
x1,234:11979920,28635730
k1,234:12202115,28635730:222195
x1,234:12820771,28635730
x1,234:13059322,28635730
k1,234:13229507,28635730:170185
x1,234:14867889,28635730
k1,234:15038074,28635730:170185
x1,234:15838913,28635730
k1,234:16009098,28635730:170185
x1,234:18121295,28635730
k1,234:18291480,28635730:170185
x1,234:18837392,28635730
k1,234:18837392,28635730:0
)
(1,235:4607173,29422162:14230219,446948,141880
x1,235:4825405,29422162
x1,235:5517461,29422162
x1,235:5735693,29422162
g1,234:5899533,29422162
x1,234:7064747,29422162
g1,234:7228587,29422162
x1,234:8120531,29422162
g1,234:8284371,29422162
x1,234:8502603,29422162
x1,234:9522339,29422162
x1,234:9740571,29422162
x1,234:9904411,29422162
k1,235:18837392,29422162:8932981
g1,235:18837392,29422162
)
(1,237:4607173,30712507:14230219,455111,187504
(1,236:4607173,30712507:0,300151,0
g1,236:4607173,30712507
g1,236:3624131,30712507
g1,236:3296451,30712507
(1,236:3296451,30712507:983042,300151,0
k1,236:4279493,30712507:983042
(1,236:4279493,30712507:0,300151,0
k1,236:4050117,30712507:-229376
x1,236:4279493,30712507
)
)
g1,236:4607173,30712507
)
x1,236:5772388,30712507
k1,236:5973952,30712507:201564
x1,236:6483815,30712507
k1,236:6762423,30712507:278608
x1,236:10075227,30712507
k1,236:10276791,30712507:201564
$1,236:10276791,30712507
x1,236:10775287,30712507
(1,236:10775287,30474682:301284,213447,0
x1,236:11043803,30474682
)
$1,236:11076571,30712507
k1,236:11278135,30712507:201564
x1,236:12443349,30712507
k1,236:12644914,30712507:201565
$1,236:12644914,30712507
x1,236:13063614,30712507
$1,236:13063614,30712507
k1,236:13265178,30712507:201564
x1,236:14211514,30712507
k1,236:14413078,30712507:201564
$1,236:14413078,30712507
x1,236:14831778,30712507
(1,236:14831778,30474682:301284,213447,0
x1,236:15100294,30474682
)
$1,236:15133062,30712507
x1,236:15296902,30712507
k1,236:15613234,30712507:316332
x1,236:16450769,30712507
k1,236:16652333,30712507:201564
$1,236:16652333,30712507
x1,236:17034628,30712507
(1,236:17034628,30810810:461560,303558,89201
x1,236:17436911,30810810
)
k1,236:17748087,30712507:251899
x1,236:18257813,30712507
k1,236:18509711,30712507:251898
x1,236:18837392,30712507
$1,236:18837392,30712507
k1,237:18837392,30712507:0
)
(1,237:4607173,31498939:14230219,552503,259786
x1,237:5553509,31498939
g1,236:5717349,31498939
$1,236:5717349,31498939
x1,236:6013020,31498939
(1,236:6013020,31597242:785526,303558,89201
x1,236:6415303,31597242
x1,236:6765778,31597242
)
g1,236:6980586,31498939
x1,236:7490312,31498939
g1,236:7672352,31498939
x1,236:7968023,31498939
[1,236:7968023,31669524:785526,663273,89201
(1,236:7986228,31261114:183865,254863,0
x1,236:8137325,31261114
)
(1,236:7968023,31669524:785526,303558,89201
x1,236:8370306,31669524
x1,236:8720781,31669524
)
]
x1,236:9081230,31498939
g1,236:9190454,31498939
(1,236:9190454,31007415:691771,0,655368
x1,236:9882225,31007415
)
[1,236:9882225,31673697:1020289,727261,0
(1,236:9882225,31143954:776407,197518,129251
x1,236:10206191,31143954
(1,236:10206191,31209490:419673,218388,63715
x1,236:10573771,31209490
)
)
(1,236:9882225,31673697:1020289,295640,0
x1,236:10869746,31673697
)
]
g1,236:11011738,31498939
x1,236:11307409,31498939
[1,236:11307409,31669524:785526,663273,89201
(1,236:11325614,31261114:183865,254863,0
x1,236:11476711,31261114
)
(1,236:11307409,31669524:785526,303558,89201
x1,236:11709692,31669524
x1,236:12060167,31669524
)
]
$1,236:12092935,31498939
g1,236:12256775,31498939
x1,236:13421989,31498939
k1,237:18837392,31498939:5415403
g1,237:18837392,31498939
)
(1,242:5739212,33390884:13098180,962199,634519
(1,242:5739212,33390884:10509941,962199,634519
(1,237:5739212,33390884:0,0,0
$1,237:5739212,33390884
(1,237:5739212,32604452:0,0,0
)
$1,237:5739212,33390884
)
x1,237:6034883,33390884
[1,242:6034883,33552900:785526,687472,89201
(1,242:6053088,33120291:183865,254863,0
x1,242:6204185,33120291
)
(1,242:6034883,33552900:785526,303558,89201
x1,242:6437166,33552900
x1,242:6787641,33552900
)
]
g1,242:7002449,33390884
x1,242:7512175,33390884
g1,242:7694215,33390884
(1,242:7694215,33390884:8263669,962199,634519
(1,242:7694215,32466818:491521,26213,1546666
x1,242:8185736,32466818
)
[1,241:8185736,33390884:7693505,962199,634519
(1,240:8185736,32979185:7693505,550500,259786
g1,239:8185736,32979185
(1,240:8185736,32979185:7693505,550500,259786
r1,296:8185736,32979185:0,786432,235932
g1,239:8513416,32979185
$1,239:8513416,32979185
x1,239:9109385,32979185
[1,239:9109385,33149770:461560,621857,89201
(1,239:9109385,32741360:301284,213447,0
x1,239:9377901,32741360
)
(1,239:9109385,33149770:461560,303558,89201
x1,239:9511668,33149770
)
]
g1,239:9716577,32979185
x1,239:10226303,32979185
g1,239:10371935,32979185
x1,239:10713118,32979185
(1,239:10713118,33077488:785526,303558,89201
x1,239:11115401,33077488
x1,239:11465876,33077488
)
x1,239:11753507,32979185
(1,239:11753507,32741360:703604,295640,54614
x1,239:12424343,32741360
)
x1,239:12639156,32979185
g1,239:12748380,32979185
x1,239:13089486,32979185
[1,239:13089486,33149770:461560,621857,89201
(1,239:13089486,32741360:301284,213447,0
x1,239:13358002,32741360
)
(1,239:13089486,33149770:461560,303558,89201
x1,239:13491769,33149770
)
]
g1,239:13733086,32979185
x1,239:14242812,32979185
g1,239:14424852,32979185
x1,239:14766035,32979185
(1,239:14766035,33077488:785526,303558,89201
x1,239:15168318,33077488
x1,239:15518793,33077488
)
$1,239:15551561,32979185
$1,240:15551561,32979185
h1,240:15551561,32979185:0,0,0
$1,240:15551561,32979185
g1,240:15551561,32979185
g1,240:15879241,32979185
)
g1,240:15879241,32979185
)
(1,241:8185736,33789471:7693505,550500,235932
g1,240:8185736,33789471
(1,241:8185736,33789471:7693505,550500,235932
r1,296:8185736,33789471:0,786432,235932
g1,240:8513416,33789471
$1,241:8513416,33789471
x1,241:9023142,33789471
g1,240:9186982,33789471
g1,240:9350822,33789471
g1,240:9514662,33789471
g1,240:9678502,33789471
g1,240:9842342,33789471
g1,240:10006182,33789471
g1,240:10170022,33789471
g1,240:10333862,33789471
g1,240:10497702,33789471
g1,240:10661542,33789471
g1,240:10825382,33789471
g1,240:10989222,33789471
g1,240:11153062,33789471
g1,240:11316902,33789471
g1,240:11480742,33789471
g1,240:11644582,33789471
g1,240:11808422,33789471
g1,240:11972262,33789471
g1,240:12136102,33789471
g1,240:12299942,33789471
g1,240:12463782,33789471
g1,240:12627622,33789471
g1,241:12736846,33789471
(1,241:12736846,33789471:2548006,446948,9168
(1,240:12736846,33789471:2548006,446948,9168
x1,240:15284852,33789471
)
)
$1,241:15284852,33789471
k1,241:15551561,33789471:266709
g1,241:15879241,33789471
)
g1,241:15879241,33789471
)
]
h1,242:15879241,33390884:78643,0,0
)
g1,242:16067108,33390884
x1,242:16249153,33390884
)
(1,242:17381192,33390884:1456200,446948,116320
(1,242:17381192,33390884:1456200,446948,116320
x1,242:18619160,33390884
x1,242:18837392,33390884
)
)
)
(1,244:4607173,35150473:14230219,455111,259786
x1,244:5117036,35150473
k1,243:5281381,35150473:164345
x1,243:6883068,35150473
k1,243:7047413,35150473:164345
$1,243:7047413,35150473
x1,243:7388519,35150473
[1,243:7388519,35321058:461560,621857,89201
(1,243:7388519,34912648:301284,213447,0
x1,243:7657035,34912648
)
(1,243:7388519,35321058:461560,303558,89201
x1,243:7790802,35321058
)
]
$1,243:7850079,35150473
k1,243:8014424,35150473:164345
x1,243:8451535,35150473
k1,243:8615880,35150473:164345
x1,243:9271240,35150473
x1,243:10872918,35150473
k1,243:11037263,35150473:164345
x1,243:11547126,35150473
k1,243:11711471,35150473:164345
x1,243:12876686,35150473
k1,243:13041031,35150473:164345
x1,243:13532551,35150473
k1,243:13737226,35150473:204675
x1,243:14355882,35150473
x1,243:14594433,35150473
k1,243:14758778,35150473:164345
x1,243:15414138,35150473
x1,243:16397160,35150473
k1,243:16561505,35150473:164345
x1,243:17362344,35150473
k1,243:17526689,35150473:164345
x1,243:18109297,35150473
x1,243:18619160,35150473
x1,243:18837392,35150473
k1,244:18837392,35150473:0
)
(1,244:4607173,35936905:14230219,446948,141880
x1,244:5626899,35936905
g1,243:5790739,35936905
x1,243:6336651,35936905
g1,243:6500491,35936905
x1,243:6718723,35936905
x1,243:7738459,35936905
x1,243:7956691,35936905
g1,243:8120531,35936905
x1,243:9285745,35936905
g1,243:9449585,35936905
x1,243:10341529,35936905
g1,243:10505369,35936905
x1,243:10723601,35936905
x1,243:11743337,35936905
x1,243:11961569,35936905
x1,243:12125409,35936905
k1,244:18837392,35936905:6711983
g1,244:18837392,35936905
)
(1,246:4607173,37227250:14230219,451272,162016
(1,245:4607173,37227250:0,300151,0
g1,245:4607173,37227250
g1,245:3624131,37227250
g1,245:3296451,37227250
(1,245:3296451,37227250:983042,300151,0
k1,245:4279493,37227250:983042
(1,245:4279493,37227250:0,300151,0
k1,245:4050117,37227250:-229376
x1,245:4279493,37227250
)
)
g1,245:4607173,37227250
)
x1,245:5772388,37227250
k1,245:5994741,37227250:222353
x1,245:6504604,37227250
k1,245:6824790,37227250:320186
x1,245:10137594,37227250
k1,245:10359946,37227250:222352
$1,245:10359946,37227250
x1,245:10705374,37227250
(1,245:10705374,36989425:301284,213447,0
x1,245:10973890,36989425
)
$1,245:11006658,37227250
k1,245:11229011,37227250:222353
x1,245:12394225,37227250
k1,245:12616578,37227250:222353
x1,245:13508522,37227250
k1,245:13730875,37227250:222353
x1,245:13949107,37227250
x1,245:14641163,37227250
x1,245:14859395,37227250
x1,245:15023235,37227250
k1,245:15401933,37227250:378698
x1,245:16275516,37227250
k1,245:16497869,37227250:222353
$1,245:16497869,37227250
x1,245:16917104,37227250
[1,245:16917104,37389266:1079279,613288,0
(1,245:16919530,36989425:301284,213447,0
x1,245:17188046,36989425
)
(1,245:16917104,37389266:1079279,197518,0
x1,245:17963615,37389266
)
]
$1,245:17996383,37227250
k1,245:18218736,37227250:222353
x1,245:18837392,37227250
k1,245:18837392,37227250:0
)
(1,246:4607173,38013682:14230219,451272,187504
x1,246:5408012,38013682
k1,245:5574333,38013682:166321
x1,245:8232441,38013682
k1,245:8398762,38013682:166321
x1,245:8726442,38013682
x1,245:9801873,38013682
k1,245:9968194,38013682:166321
x1,245:10514106,38013682
k1,245:10680427,38013682:166321
$1,245:10680427,38013682
x1,245:11178923,38013682
(1,245:11178923,37775857:301284,213447,0
x1,245:11447439,37775857
)
$1,245:11480207,38013682
x1,245:11644047,38013682
k1,245:11854651,38013682:210604
x1,245:12873731,38013682
k1,245:13040052,38013682:166321
x1,245:15660146,38013682
k1,245:15826467,38013682:166321
$1,245:15826467,38013682
x1,245:16165767,38013682
(1,245:16165767,38111985:461560,303558,89201
x1,245:16568050,38111985
)
$1,245:16627327,38013682
k1,245:16793648,38013682:166321
x1,245:17230759,38013682
k1,245:17397080,38013682:166321
x1,245:18125167,38013682
k1,245:18291488,38013682:166321
x1,245:18837392,38013682
k1,245:18837392,38013682:0
)
(1,246:4607173,38800114:14230219,491520,259786
x1,246:4946473,38800114
(1,245:4946473,38898417:461560,303558,89201
x1,245:5348756,38898417
)
k1,245:5641907,38800114:233874
x1,245:6151633,38800114
k1,245:6385506,38800114:233873
x1,245:6804741,38800114
[1,245:6804741,38970699:461560,621857,89201
(1,245:6807167,38562289:301284,213447,0
x1,245:7075683,38562289
)
(1,245:6804741,38970699:461560,303558,89201
x1,245:7207024,38970699
)
]
x1,245:8595761,38800114
[1,245:8595761,38962130:1079279,613288,0
(1,245:8598187,38562289:301284,213447,0
x1,245:8866703,38562289
)
(1,245:8595761,38962130:1079279,197518,0
x1,245:9642272,38962130
)
]
x1,245:9929903,38800114
$1,245:9929903,38800114
x1,245:10093743,38800114
k1,245:10380875,38800114:287132
x1,245:12583506,38800114
k1,245:12782333,38800114:198827
x1,245:13546477,38800114
k1,245:13738308,38800114:191831
x1,245:14975603,38800114
k1,245:15167433,38800114:191830
$1,245:15167433,38800114
x1,245:15506733,38800114
(1,245:15506733,38898417:461560,303558,89201
x1,245:15909016,38898417
)
$1,245:15968293,38800114
k1,245:16160124,38800114:191831
x1,245:16669987,38800114
k1,245:16861817,38800114:191830
x1,245:17480473,38800114
k1,245:17672304,38800114:191831
$1,245:17672304,38800114
x1,245:18837392,38800114
$1,245:18837392,38800114
k1,246:18837392,38800114:0
)
(1,246:4607173,39586546:14230219,491520,163840
x1,246:5007588,39586546
g1,245:5171428,39586546
$1,245:5171428,39586546
x1,245:5834116,39586546
g1,245:5943340,39586546
x1,245:6213221,39586546
x1,245:6505599,39586546
$1,245:6505599,39586546
g1,245:6669439,39586546
x1,245:7106550,39586546
g1,245:7270390,39586546
x1,245:7561366,39586546
g1,245:7725206,39586546
x1,245:10819150,39586546
g1,245:10982990,39586546
x1,245:11820533,39586546
x1,245:12283868,39586546
g1,245:12447708,39586546
x1,245:12993620,39586546
g1,245:13157460,39586546
$1,245:13157460,39586546
x1,245:13576160,39586546
$1,245:13576160,39586546
g1,245:13740000,39586546
x1,245:14285912,39586546
k1,246:18837392,39586546:4551480
g1,246:18837392,39586546
)
(1,248:8351742,41573601:10485650,1153255,830854
(1,248:8351742,41573601:6741082,1153255,830854
(1,246:8351742,41573601:0,0,0
$1,246:8351742,41573601
(1,246:8351742,40787169:0,0,0
)
$1,246:8351742,41573601
)
g1,248:8460966,41573601
[1,248:8460966,41573601:987521,1153255,830854
(1,248:8460966,40683400:987521,197518,129251
k1,248:8582907,40683400:121941
x1,248:8906873,40683400
(1,248:8906873,40748936:419673,218388,63715
x1,248:9274453,40748936
)
k1,248:9448487,40683400:121941
)
(1,248:8460966,41573601:987521,688132,360452
k1,248:8481410,41573601:20444
(1,248:8481410,40951005:946633,65536,983048
x1,248:9428043,40951005
)
k1,248:9448487,41573601:20444
)
(1,248:8460966,42338919:987521,295640,0
x1,248:9448487,42338919
)
]
g1,248:9557711,41573601
x1,248:9853382,41573601
(1,248:9853382,41671904:785526,303558,89201
x1,248:10255665,41671904
x1,248:10606140,41671904
)
x1,248:11014074,41573601
(1,248:11014074,41671904:731047,318577,213213
x1,248:11292680,41671904
[1,248:11292680,41821402:419673,448596,63715
(1,248:11303754,41513890:321388,141084,0
x1,248:11592374,41513890
)
(1,248:11292680,41821402:419673,218388,63715
x1,248:11660260,41821402
)
]
)
g1,248:11927161,41573601
x1,248:12436887,41573601
g1,248:12618927,41573601
x1,248:13831500,41573601
[1,248:13831500,41735617:1079279,745472,0
(1,247:13831500,41303008:873645,312863,5272
x1,247:14672377,41303008
)
(1,248:13831500,41735617:1079279,197518,0
x1,248:14878011,41735617
)
]
x1,248:15092824,41573601
)
(1,248:17381192,41573601:1456200,446948,116320
(1,248:17381192,41573601:1456200,446948,116320
x1,248:18619160,41573601
x1,248:18837392,41573601
)
)
)
(1,250:4607173,43625102:14230219,550688,187504
x1,250:5117036,43625102
k1,249:5474496,43625102:357460
x1,249:7076183,43625102
k1,249:7433643,43625102:357460
$1,249:7433643,43625102
x1,249:7729314,43625102
(1,249:7729314,43723405:785526,303558,89201
x1,249:8131597,43723405
x1,249:8482072,43723405
)
$1,249:8514840,43625102
k1,249:8872299,43625102:357459
x1,249:9309410,43625102
k1,249:9666870,43625102:357460
x1,249:10285526,43625102
x1,249:11596238,43625102
k1,249:11953698,43625102:357460
x1,249:12463561,43625102
k1,249:12821021,43625102:357460
x1,249:13986236,43625102
k1,249:14343695,43625102:357459
x1,249:14671375,43625102
k1,249:15028835,43625102:357460
x1,249:15975171,43625102
k1,249:16332631,43625102:357460
$1,249:16332631,43625102
x1,249:16707797,43625102
[1,249:16707797,43787118:1079279,712704,0
(1,249:16707797,43387277:873645,312863,5272
x1,249:17548674,43387277
)
(1,249:16707797,43787118:1079279,197518,0
x1,249:17754308,43787118
)
]
k1,249:18327666,43625102:540590
x1,249:18837392,43625102
k1,250:18837392,43625102:0
)
(1,250:4607173,44411534:14230219,552503,311516
(1,249:4607173,44411534:1219702,282168,0
x1,249:5826875,44411534
)
(1,249:5826875,44509837:617208,303558,89201
x1,249:6384806,44509837
)
x1,249:6771764,44411534
(1,249:6771764,43920010:691771,0,655368
x1,249:7463535,43920010
)
[1,249:7463535,44586292:1020289,727261,0
(1,249:7463535,44056549:776407,197518,129251
x1,249:7787501,44056549
(1,249:7787501,44122085:419673,218388,63715
x1,249:8155081,44122085
)
)
(1,249:7463535,44586292:1020289,295640,0
x1,249:8451056,44586292
)
]
k1,249:8593048,44411534:109224
x1,249:8888719,44411534
(1,249:8888719,44509837:785526,303558,89201
x1,249:9291002,44509837
x1,249:9641477,44509837
)
x1,249:10049411,44411534
(1,249:10049411,44509837:731047,318577,213213
x1,249:10328017,44509837
[1,249:10328017,44659335:419673,448596,63715
(1,249:10339091,44351823:321388,141084,0
x1,249:10627711,44351823
)
(1,249:10328017,44659335:419673,218388,63715
x1,249:10695597,44659335
)
]
)
x1,249:11108139,44411534
$1,249:11108139,44411534
x1,249:11271979,44411534
k1,249:12089104,44411534:817125
x1,249:12635016,44411534
k1,249:13003511,44411534:368495
x1,249:13804350,44411534
k1,249:14172845,44411534:368495
x1,249:15483547,44411534
k1,249:15852042,44411534:368495
x1,249:16143018,44411534
x1,249:16725616,44411534
x1,249:17653591,44411534
k1,249:18073248,44411534:419657
x1,249:18837392,44411534
k1,249:18837392,44411534:0
)
(1,250:4607173,45197966:14230219,446948,187504
x1,250:6427093,45197966
k1,249:6733937,45197966:306844
x1,249:7534776,45197966
k1,249:7841620,45197966:306844
x1,249:8933435,45197966
k1,249:9240279,45197966:306844
$1,249:9240279,45197966
[1,249:9240279,45197966:766713,437688,187504
(1,249:9265425,45197966:0,437688,0
x1,249:9593106,45197966
)
(1,249:9240279,45197966:766713,282168,187504
x1,249:9545432,45197966
(1,249:9545432,45296269:461560,303558,89201
x1,249:9947715,45296269
)
)
]
$1,249:10006992,45197966
k1,249:10313836,45197966:306844
x1,249:10823699,45197966
k1,249:11130542,45197966:306843
x1,249:11749198,45197966
k1,249:12056042,45197966:306844
x1,249:12856881,45197966
k1,249:13163725,45197966:306844
x1,249:13673588,45197966
x1,249:14183451,45197966
x1,249:14765403,45197966
x1,249:15493498,45197966
k1,249:15800342,45197966:306844
x1,249:16964910,45197966
x1,249:17984636,45197966
k1,249:18291480,45197966:306844
x1,249:18837392,45197966
k1,249:18837392,45197966:0
)
(1,250:4607173,45984398:14230219,446948,141880
x1,250:5408012,45984398
k1,249:5639702,45984398:231690
x1,249:6403846,45984398
x1,249:6694822,45984398
x1,249:8541630,45984398
k1,249:8773319,45984398:231689
x1,249:9283182,45984398
x1,249:9610862,45984398
x1,249:10329125,45984398
k1,249:10560815,45984398:231690
x1,249:11324959,45984398
k1,249:11556648,45984398:231689
x1,249:12503622,45984398
x1,249:13486644,45984398
x1,249:14178690,45984398
x1,249:14299938,45984398
k1,249:14706647,45984398:406709
x1,249:15071023,45984398
x1,249:15607111,45984398
k1,249:15838800,45984398:231689
x1,249:17004023,45984398
k1,249:17235713,45984398:231690
x1,249:18837392,45984398
k1,250:18837392,45984398:0
)
(1,250:4607173,46770830:14230219,552503,311516
x1,250:5480765,46770830
x1,249:7524804,46770830
k1,249:7760904,46770830:236100
x1,249:8525048,46770830
k1,249:8746697,46770830:221649
x1,249:9474784,46770830
k1,249:9696432,46770830:221648
$1,249:9696432,46770830
[1,249:9696432,46770830:766713,437688,187504
(1,249:9721578,46770830:0,437688,0
x1,249:10049259,46770830
)
(1,249:9696432,46770830:766713,282168,187504
x1,249:10001585,46770830
(1,249:10001585,46869133:461560,303558,89201
x1,249:10403868,46869133
)
)
]
k1,249:10752236,46770830:289091
x1,249:11261962,46770830
k1,249:11551054,46770830:289092
x1,249:11805917,46770830
(1,249:11805917,46279306:691771,0,655368
x1,249:12497688,46279306
)
[1,249:12497688,46945588:1020289,727261,0
(1,249:12497688,46415845:776407,197518,129251
x1,249:12821654,46415845
(1,249:12821654,46481381:419673,218388,63715
x1,249:13189234,46481381
)
)
(1,249:12497688,46945588:1020289,295640,0
x1,249:13485209,46945588
)
]
k1,249:13627201,46770830:109224
x1,249:13922872,46770830
(1,249:13922872,46869133:785526,303558,89201
x1,249:14325155,46869133
x1,249:14675630,46869133
)
x1,249:15083564,46770830
(1,249:15083564,46869133:731047,318577,213213
x1,249:15362170,46869133
[1,249:15362170,47018631:419673,448596,63715
(1,249:15373244,46711119:321388,141084,0
x1,249:15661864,46711119
)
(1,249:15362170,47018631:419673,218388,63715
x1,249:15729750,47018631
)
]
)
x1,249:16772321,46770830
[1,249:16772321,46932846:1079279,712704,0
(1,249:16772321,46533005:873645,312863,5272
x1,249:17613198,46533005
)
(1,249:16772321,46932846:1079279,197518,0
x1,249:17818832,46932846
)
]
$1,249:17851600,46770830
k1,249:18073248,46770830:221648
x1,249:18837392,46770830
k1,249:18837392,46770830:0
)
]
g1,296:18837392,46770830
)
k1,296:19577437,46770830:740045
r1,296:19577437,46770830:0,42034544,0
k1,296:20317481,46770830:740044
(1,296:20317481,46770830:15540941,42034544,0
[1,296:20317481,46770830:15540941,42034544,0
(1,250:21628203,5391646:14230219,491520,163840
x1,250:22392347,5391646
x1,250:22683323,5391646
x1,250:24530131,5391646
k1,249:24673000,5391646:142869
x1,249:25182863,5391646
x1,249:25510543,5391646
x1,249:26228806,5391646
k1,249:26371675,5391646:142869
$1,249:26371675,5391646
x1,249:27034363,5391646
k1,249:27143587,5391646:109224
x1,249:27413468,5391646
x1,249:27705846,5391646
$1,249:27705846,5391646
k1,249:27848716,5391646:142870
x1,249:28394628,5391646
k1,249:28537497,5391646:142869
$1,249:28537497,5391646
x1,249:28956197,5391646
$1,249:28956197,5391646
k1,249:29099066,5391646:142869
x1,249:30045402,5391646
k1,249:30188271,5391646:142869
x1,249:30515951,5391646
k1,249:30658821,5391646:142870
x1,249:31422965,5391646
k1,249:31565834,5391646:142869
x1,249:32803146,5391646
x1,249:34659778,5391646
k1,249:34802647,5391646:142869
x1,249:35312510,5391646
x1,249:35858422,5391646
k1,250:35858422,5391646:0
)
(1,250:21628203,6178078:14230219,491520,163840
x1,250:22356290,6178078
k1,249:22491281,6178078:134991
$1,249:22491281,6178078
x1,249:23153969,6178078
k1,249:23263193,6178078:109224
x1,249:23533074,6178078
x1,249:23825452,6178078
$1,249:23825452,6178078
k1,249:23960443,6178078:134991
x1,249:24506355,6178078
k1,249:24641345,6178078:134990
$1,249:24641345,6178078
x1,249:25060045,6178078
$1,249:25060045,6178078
x1,249:25223885,6178078
k1,249:25417430,6178078:193545
x1,249:26436510,6178078
k1,249:26571500,6178078:134990
x1,249:27154108,6178078
x1,249:27663971,6178078
x1,249:28683697,6178078
k1,249:28818688,6178078:134991
x1,249:29364600,6178078
k1,249:29499591,6178078:134991
x1,249:30391535,6178078
k1,249:30526526,6178078:134991
x1,249:30744758,6178078
x1,249:31436814,6178078
x1,249:31655046,6178078
k1,249:31790037,6178078:134991
x1,249:32227148,6178078
k1,249:32362138,6178078:134990
x1,249:33563402,6178078
k1,249:33698393,6178078:134991
x1,249:34208256,6178078
k1,249:34343247,6178078:134991
x1,249:34961903,6178078
x1,249:35435062,6178078
x1,249:35653294,6178078
x1,249:35858422,6178078
k1,250:35858422,6178078:0
)
(1,250:21628203,6964510:14230219,446948,141880
x1,250:22938905,6964510
k1,249:23120934,6964510:182029
x1,249:23921773,6964510
k1,249:24103803,6964510:182030
x1,249:24867947,6964510
x1,249:25158923,6964510
x1,249:27005731,6964510
k1,249:27187760,6964510:182029
x1,249:27915847,6964510
k1,249:28097877,6964510:182030
x1,249:28643789,6964510
k1,249:28825818,6964510:182029
$1,249:28825818,6964510
x1,249:29202648,6964510
$1,249:29213116,6964510
k1,249:29395146,6964510:182030
x1,249:30050506,6964510
k1,249:30232535,6964510:182029
x1,249:31361054,6964510
x1,249:31979710,6964510
x1,249:33035485,6964510
k1,249:33217515,6964510:182030
x1,249:34018354,6964510
k1,249:34200383,6964510:182029
x1,249:34528063,6964510
x1,249:34984838,6964510
x1,249:35858422,6964510
k1,249:35858422,6964510:0
)
(1,250:21628203,7750942:14230219,446948,141880
x1,250:22793417,7750942
g1,249:22957257,7750942
x1,249:23940297,7750942
g1,249:24104137,7750942
x1,249:24650041,7750942
g1,249:24813881,7750942
x1,249:25578672,7750942
x1,249:27325840,7750942
g1,249:27489680,7750942
x1,249:27999543,7750942
g1,249:28163383,7750942
x1,249:29055327,7750942
g1,249:29258487,7750942
x1,249:30350311,7750942
g1,249:30514151,7750942
x1,249:31060063,7750942
g1,249:31223903,7750942
x1,249:32024742,7750942
g1,249:32188582,7750942
x1,249:33499284,7750942
g1,249:33663124,7750942
x1,249:33954100,7750942
x1,249:34536698,7750942
x1,249:35464673,7750942
k1,250:35858422,7750942:393749
g1,250:35858422,7750942
)
(1,253:20317481,9151247:15540941,446948,141880
h1,252:20317481,9151247:786432,0,0
x1,252:22924487,9151247
k1,252:23167123,9151247:242636
x1,252:24150145,9151247
k1,252:24392781,9151247:242636
x1,252:25156925,9151247
k1,252:25399561,9151247:242636
x1,252:26273145,9151247
k1,252:26515781,9151247:242636
x1,252:28153501,9151247
k1,252:28396136,9151247:242635
x1,252:30434934,9151247
k1,252:30677570,9151247:242636
x1,252:31187433,9151247
k1,252:31430069,9151247:242636
x1,252:32230908,9151247
k1,252:32473544,9151247:242636
x1,252:33893022,9151247
x1,252:35858422,9151247
k1,252:35858422,9151247:0
)
(1,253:20317481,9937679:15540941,446948,141880
x1,253:22920543,9937679
k1,252:23181680,9937679:261137
x1,252:23982519,9937679
k1,252:24224197,9937679:241678
x1,252:25389402,9937679
k1,252:25631081,9937679:241679
x1,252:26577417,9937679
k1,252:26819095,9937679:241678
x1,252:29003389,9937679
k1,252:29245067,9937679:241678
x1,252:31174425,9937679
x1,252:32584734,9937679
k1,252:32826412,9937679:241678
x1,252:33372324,9937679
k1,252:33614003,9937679:241679
x1,252:34560977,9937679
k1,252:34802655,9937679:241678
x1,252:35858422,9937679
k1,252:35858422,9937679:0
)
(1,253:20317481,10724111:15540941,533465,163840
x1,253:21117665,10724111
g1,252:21281505,10724111
x1,252:22446728,10724111
g1,252:22610568,10724111
$1,252:22610568,10724111
x1,252:23132309,10724111
x1,252:23931940,10724111
(1,252:24003391,10486286:294003,295640,0
x1,252:24264626,10486286
)
x1,252:24552257,10724111
$1,252:24552257,10724111
x1,252:24716097,10724111
k1,253:35858422,10724111:11142325
g1,253:35858422,10724111
)
(1,257:20317481,11820095:15540941,491520,163840
x1,257:21518745,11820095
k1,256:21763580,11820095:244835
x1,256:24385651,11820095
k1,256:24630486,11820095:244835
x1,256:25504070,11820095
k1,256:25748904,11820095:244834
x1,256:27496062,11820095
k1,256:27740897,11820095:244835
$1,256:27740897,11820095
x1,256:28538343,11820095
(1,256:28538343,11918398:280122,197518,0
x1,256:28785697,11918398
)
x1,256:29000510,11820095
k1,256:29109734,11820095:109224
x1,256:29836089,11820095
k1,256:29945313,11820095:109224
x1,256:30487896,11820095
(1,256:30487896,11918398:356734,197518,0
x1,256:30811862,11918398
)
x1,256:31099493,11820095
$1,256:31099493,11820095
k1,256:31754853,11820095:655360
x1,256:32773933,11820095
k1,256:33018768,11820095:244835
x1,256:35858422,11820095
k1,256:35858422,11820095:0
)
(1,257:20317481,12606527:15540941,447828,141880
x1,257:22537798,12606527
k1,256:22754811,12606527:217013
$1,256:22754811,12606527
x1,256:23297394,12606527
(1,256:23297394,12704830:280122,197518,0
x1,256:23544748,12704830
)
$1,256:23577516,12606527
k1,256:23794530,12606527:217014
x1,256:24740866,12606527
k1,256:24957879,12606527:217013
$1,256:24957879,12606527
x1,256:25500462,12606527
(1,256:25500462,12704830:356734,197518,0
x1,256:25824428,12704830
)
$1,256:25857196,12606527
k1,256:26074209,12606527:217013
x1,256:28002912,12606527
k1,256:28219926,12606527:217014
x1,256:29020765,12606527
k1,256:29237778,12606527:217013
x1,256:30511776,12606527
k1,256:30728789,12606527:217013
x1,256:33276787,12606527
k1,256:33493801,12606527:217014
x1,256:34440137,12606527
k1,256:34657150,12606527:217013
x1,256:35858422,12606527
k1,257:35858422,12606527:0
)
(1,257:20317481,13392959:15540941,446948,141880
x1,257:21591479,13392959
k1,256:21758292,13392959:166813
x1,256:24852201,13392959
k1,256:25019014,13392959:166813
x1,256:25564926,13392959
k1,256:25731739,13392959:166813
x1,256:26532578,13392959
k1,256:26699391,13392959:166813
x1,256:30448660,13392959
k1,256:30615473,13392959:166813
$1,256:30615473,13392959
x1,256:31034173,13392959
$1,256:31034173,13392959
x1,256:31198013,13392959
k1,256:31365570,13392959:167557
x1,256:33403704,13392959
x1,256:33715000,13392959
x1,256:34506015,13392959
x1,256:34627263,13392959
k1,256:34839342,13392959:212079
x1,256:35858422,13392959
k1,256:35858422,13392959:0
)
(1,257:20317481,14179391:15540941,449650,141880
x1,257:21919160,14179391
k1,256:22078655,14179391:159495
$1,256:22078655,14179391
x1,256:22622965,14179391
$1,256:22622965,14179391
k1,256:22782460,14179391:159495
x1,256:24857946,14179391
k1,256:25017441,14179391:159495
x1,256:25563353,14179391
k1,256:25722848,14179391:159495
x1,256:26523687,14179391
k1,256:26683183,14179391:159496
x1,256:28320903,14179391
k1,256:28480398,14179391:159495
x1,256:31028404,14179391
k1,256:31187899,14179391:159495
x1,256:32097531,14179391
x1,256:34192681,14179391
k1,256:34352176,14179391:159495
x1,256:34898088,14179391
k1,256:35057583,14179391:159495
x1,256:35858422,14179391
k1,256:35858422,14179391:0
)
(1,257:20317481,14965823:15540941,491520,163840
x1,257:21773680,14965823
k1,256:21943090,14965823:169410
x1,256:23762992,14965823
k1,256:23932402,14965823:169410
x1,256:24478314,14965823
k1,256:24647724,14965823:169410
x1,256:25448563,14965823
k1,256:25617973,14965823:169410
x1,256:27365148,14965823
k1,256:27534558,14965823:169410
x1,256:27862238,14965823
x1,256:29356437,14965823
k1,256:29576306,14965823:219869
x1,256:30595386,14965823
k1,256:30764796,14965823:169410
x1,256:32330416,14965823
k1,256:32499826,14965823:169410
$1,256:32499826,14965823
x1,256:33297272,14965823
(1,256:33297272,15064126:280122,197518,0
x1,256:33544626,15064126
)
x1,256:33759439,14965823
k1,256:33868663,14965823:109224
x1,256:34595018,14965823
k1,256:34704242,14965823:109224
x1,256:35246825,14965823
(1,256:35246825,15064126:356734,197518,0
x1,256:35570791,15064126
)
x1,256:35858422,14965823
$1,256:35858422,14965823
k1,257:35858422,14965823:0
)
(1,257:20317481,15752255:15540941,446948,141880
x1,257:20754592,15752255
g1,256:20918432,15752255
x1,256:22993287,15752255
g1,256:23157127,15752255
x1,256:23812487,15752255
g1,256:23976327,15752255
x1,256:25906341,15752255
g1,256:26070181,15752255
x1,256:26871020,15752255
g1,256:27034860,15752255
x1,256:28272818,15752255
x1,256:29567145,15752255
g1,256:29730985,15752255
x1,256:33044435,15752255
g1,256:33208275,15752255
x1,256:35392569,15752255
k1,257:35858422,15752255:465853
g1,257:35858422,15752255
)
(1,262:20995903,18010542:14184097,1335788,1008107
(1,257:20995903,18010542:0,0,0
$1,257:20995903,18010542
(1,257:20995903,17224110:0,0,0
)
$1,257:20995903,18010542
)
h1,259:20995903,18010542:0,0,0
[1,261:20995903,18010542:14184097,1335788,1008107
(1,259:20995903,17263924:14184097,589170,706149
g1,259:20995903,17263924
(1,259:20995903,17263924:8759282,589170,706149
g1,259:20995903,17263924
(1,259:20995903,17263924:0,550500,235932
[1,259:20995903,17263924:0,550500,235932
(1,53:20995903,17263924:0,550500,235932
r1,296:20995903,17263924:0,786432,235932
)
]
)
$1,259:20995903,17263924
(1,259:20995903,17263924:8759282,589170,706149
x1,259:21793349,17263924
[1,259:21793349,17425940:1004208,751186,0
(1,259:21811554,16993331:986003,318577,54614
x1,259:22090160,16993331
x1,259:22764789,16993331
)
(1,259:21793349,17425940:280122,197518,0
x1,259:22040703,17425940
)
]
x1,259:22979602,17263924
g1,259:23088826,17263924
x1,259:23633136,17263924
(1,259:23633136,16993331:986003,318577,54614
x1,259:23911742,16993331
x1,259:24586371,16993331
)
x1,259:24801184,17263924
g1,259:24910408,17263924
x1,259:25452991,17263924
[1,259:25452991,17425940:1004208,751186,0
(1,259:25471196,16993331:986003,318577,54614
x1,259:25749802,16993331
x1,259:26424431,16993331
)
(1,259:25452991,17425940:356734,197518,0
x1,259:25776957,17425940
)
]
x1,259:26712062,17263924
g1,259:26894102,17263924
x1,259:27403828,17263924
g1,259:27585868,17263924
[1,259:27585868,17263924:2169317,437688,706149
(1,259:27585868,17263924:2169317,437688,127431
k1,259:27609207,17263924:23339
(1,259:27609207,17263924:921146,282168,127431
x1,259:28521252,17263924
)
g1,259:28639577,17263924
[1,259:28639577,17263924:1092270,437688,0
(1,259:28639577,17263924:1092270,437688,0
x1,259:29731847,17263924
)
]
k1,259:29755185,17263924:23338
)
(1,259:27585868,17815336:2169317,314755,89201
x1,259:28014375,17815336
(1,259:28014375,17880872:252361,141084,0
x1,259:28233968,17880872
)
x1,259:29433797,17815336
(1,259:29433797,17880872:321388,141084,0
x1,259:29722417,17880872
)
)
]
)
$1,259:29755185,17263924
)
g1,259:29755185,17263924
(1,259:29755185,17263924:5424815,589170,706149
$1,259:29755185,17263924
(1,259:29755185,17263924:5424815,589170,163840
h1,259:29755185,17263924:0,0,0
x1,259:30513312,17263924
x1,259:30951943,17263924
[1,259:30951943,17425940:322448,751186,0
(1,259:30951943,16993331:322448,318577,0
x1,259:31230549,16993331
)
(1,259:30951943,17425940:218188,303558,0
x1,259:31137363,17425940
)
]
g1,259:31420023,17263924
x1,259:31929749,17263924
g1,259:32075381,17263924
x1,259:32617964,17263924
(1,259:32617964,17362227:280122,197518,0
x1,259:32865318,17362227
)
x1,259:33366486,17263924
(1,259:33366486,17362227:218188,303558,0
x1,259:33551906,17362227
)
x1,259:34127257,17263924
[1,259:34127257,17425940:431059,746090,0
(1,259:34145462,16993331:412854,313481,0
x1,259:34455006,16993331
)
(1,259:34127257,17425940:356734,197518,0
x1,259:34451223,17425940
)
]
x1,259:34885997,17263924
[1,259:34885997,17425940:294003,728249,0
(1,259:34885997,16993331:294003,295640,0
x1,259:35147232,16993331
)
(1,259:34885997,17425940:294003,295640,0
x1,259:35147232,17425940
)
]
)
$1,259:35180000,17263924
g1,259:35180000,17263924
)
g1,259:35835360,17263924
(1,259:35835360,17263924:-655360,589170,706149
g1,259:35835360,17263924
(1,259:35835360,17263924:0,550500,235932
[1,259:35835360,17263924:0,550500,235932
(1,53:35835360,17263924:0,550500,235932
r1,296:35835360,17263924:0,786432,235932
)
]
)
$1,259:35835360,17263924
(1,259:35835360,17263924:-655360,0,0
)
$1,259:35180000,17263924
)
g1,259:35180000,17263924
)
(1,261:20995903,18782717:14184097,550500,235932
g1,260:20995903,18782717
(1,260:20995903,18782717:8759282,550500,235932
k1,260:29245459,18782717:8249556
(1,259:29245459,18782717:0,550500,235932
[1,259:29245459,18782717:0,550500,235932
(1,53:29245459,18782717:0,550500,235932
r1,296:29245459,18782717:0,786432,235932
)
]
)
$1,260:29245459,18782717
(1,260:29245459,18782717:509726,382293,54613
x1,260:29755185,18782717
)
$1,260:29755185,18782717
)
g1,260:29755185,18782717
(1,261:29755185,18782717:5424815,550500,235932
$1,261:29755185,18782717
(1,261:29755185,18782717:2521809,491520,187504
h1,261:29755185,18782717:0,0,0
x1,261:30137480,18782717
(1,261:30137480,18881020:612788,197518,89201
x1,261:30717500,18881020
)
x1,261:31400713,18782717
(1,261:31400713,18881020:218188,303558,0
x1,261:31586133,18881020
)
x1,261:31800946,18782717
(1,261:31800946,18881020:294003,295640,0
x1,261:32062181,18881020
)
x1,261:32276994,18782717
)
$1,261:32276994,18782717
k1,261:35180000,18782717:2903006
)
g1,261:35835360,18782717
)
]
)
(1,262:34402222,19531133:1456200,446948,116320
(1,262:34402222,19531133:1456200,446948,116320
x1,262:35640190,19531133
x1,262:35858422,19531133
)
)
(1,264:20317481,20317565:15540941,446948,141880
x1,264:21991913,20317565
k1,263:22160553,20317565:168640
x1,263:22743161,20317565
x1,263:23253024,20317565
x1,263:24272750,20317565
k1,263:24441391,20317565:168641
x1,263:25314975,20317565
k1,263:25483615,20317565:168640
x1,263:26720927,20317565
k1,263:26889568,20317565:168641
x1,263:27982039,20317565
x1,263:28782878,20317565
k1,263:28951518,20317565:168640
x1,263:29461381,20317565
k1,263:29630021,20317565:168640
x1,263:30430860,20317565
k1,263:30599501,20317565:168641
x1,263:31072669,20317565
x1,263:31939708,20317565
k1,263:32108348,20317565:168640
x1,263:32326580,20317565
x1,263:32654260,20317565
x1,263:32818100,20317565
k1,263:32906500,20317565:88400
x1,263:33234180,20317565
x1,263:33616252,20317565
k1,263:33833814,20317565:217562
x1,263:34852894,20317565
k1,263:35021534,20317565:168640
x1,263:35640190,20317565
x1,263:35858422,20317565
k1,264:35858422,20317565:0
)
(1,264:20317481,21103997:15540941,455111,187504
x1,264:21336552,21103997
x1,264:21627528,21103997
x1,264:22318919,21103997
k1,263:22497708,21103997:178789
$1,263:22497708,21103997
x1,263:22880003,21103997
(1,263:22880003,21202300:612788,197518,89201
x1,263:23460023,21202300
)
$1,263:23492791,21103997
k1,263:23671581,21103997:178790
x1,263:24108692,21103997
k1,263:24287481,21103997:178789
x1,263:25233817,21103997
x1,263:26107401,21103997
k1,263:26286190,21103997:178789
x1,263:27523502,21103997
x1,263:27887868,21103997
x1,263:28199164,21103997
x1,263:28990179,21103997
k1,263:29168968,21103997:178789
x1,263:30115304,21103997
k1,263:30294094,21103997:178790
x1,263:30986140,21103997
x1,263:31969162,21103997
x1,263:32843391,21103997
k1,263:33022180,21103997:178789
x1,263:33677540,21103997
k1,263:33856329,21103997:178789
x1,263:34366192,21103997
x1,263:35858422,21103997
k1,263:35858422,21103997:0
)
(1,264:20317481,21890429:15540941,446948,141880
x1,264:21045576,21890429
x1,264:21555439,21890429
x1,264:22012223,21890429
x1,264:22849766,21890429
k1,263:22989370,21890429:139604
x1,263:23790209,21890429
k1,263:23929814,21890429:139605
x1,263:24840102,21890429
x1,263:25640941,21890429
x1,263:26951643,21890429
k1,263:27091247,21890429:139604
x1,263:27637159,21890429
k1,263:27776763,21890429:139604
x1,263:27994995,21890429
x1,263:28322675,21890429
x1,263:28704747,21890429
k1,263:28899829,21890429:195082
x1,263:30464821,21890429
k1,263:30604426,21890429:139605
x1,263:31405265,21890429
k1,263:31544869,21890429:139604
x1,263:32818860,21890429
k1,263:32958464,21890429:139604
x1,263:33504376,21890429
k1,263:33643981,21890429:139605
x1,263:34444820,21890429
k1,263:34584424,21890429:139604
x1,263:35094287,21890429
x1,263:35858422,21890429
k1,263:35858422,21890429:0
)
(1,264:20317481,22676861:15540941,491520,163840
x1,264:22282880,22676861
k1,263:22460157,22676861:177277
x1,263:23406493,22676861
k1,263:23583770,22676861:177277
x1,263:25257538,22676861
x1,263:26095081,22676861
k1,263:26272358,22676861:177277
x1,263:27255389,22676861
x1,263:27910749,22676861
x1,263:28367533,22676861
k1,263:28544809,22676861:177276
x1,263:29344993,22676861
k1,263:29522270,22676861:177277
$1,263:29522270,22676861
x1,263:30044011,22676861
x1,263:30899623,22676861
$1,263:30899623,22676861
x1,263:31063463,22676861
k1,263:31244099,22676861:180636
x1,263:32044938,22676861
k1,263:32222215,22676861:177277
x1,263:32731423,22676861
x1,263:33678397,22676861
x1,263:34515940,22676861
k1,263:34693217,22676861:177277
x1,263:35858422,22676861
k1,263:35858422,22676861:0
)
(1,264:20317481,23463293:15540941,533465,163840
x1,264:21263817,23463293
k1,263:21503535,23463293:239718
x1,263:22814237,23463293
x1,263:23687829,23463293
k1,263:23927547,23463293:239718
x1,263:25056066,23463293
x1,263:25856905,23463293
x1,263:26174761,23463293
x1,263:26356944,23463293
x1,263:27267214,23463293
k1,263:27506932,23463293:239718
x1,263:28307116,23463293
k1,263:28546834,23463293:239718
x1,263:29712057,23463293
k1,263:29951776,23463293:239719
$1,263:29951776,23463293
x1,263:30473517,23463293
x1,263:31273148,23463293
(1,263:31344599,23225468:294003,295640,0
x1,263:31605834,23225468
)
x1,263:31893465,23463293
$1,263:31893465,23463293
x1,263:32057305,23463293
k1,263:32488099,23463293:430794
x1,263:33907595,23463293
k1,263:34147313,23463293:239718
x1,263:34765969,23463293
x1,263:35858422,23463293
k1,263:35858422,23463293:0
)
(1,264:20317481,24249725:15540941,446948,102232
x1,264:21227113,24249725
g1,263:21390953,24249725
x1,263:22009609,24249725
g1,263:22173449,24249725
x1,263:23702401,24249725
g1,263:23866241,24249725
x1,263:24376104,24249725
g1,263:24539944,24249725
x1,263:24758176,24249725
x1,263:25085856,24249725
x1,263:25467928,24249725
k1,264:35858422,24249725:10390494
g1,264:35858422,24249725
)
(1,268:20317481,25345708:15540941,451540,141880
x1,268:21518745,25345708
k1,267:21933772,25345708:415027
x1,267:22771316,25345708
x1,267:23681604,25345708
x1,267:24555843,25345708
k1,267:24970871,25345708:415028
x1,267:25335247,25345708
k1,267:25990607,25345708:655360
x1,267:27009687,25345708
k1,267:27424714,25345708:415027
x1,267:28225553,25345708
x1,267:29135831,25345708
k1,267:29550859,25345708:415028
$1,267:29550859,25345708
x1,267:29952722,25345708
$1,267:29990495,25345708
k1,267:30405522,25345708:415027
x1,267:31351858,25345708
x1,267:32589808,25345708
k1,267:33004836,25345708:415028
x1,267:33805675,25345708
k1,267:34220702,25345708:415027
x1,267:35858422,25345708
k1,267:35858422,25345708:0
)
(1,268:20317481,26132140:15540941,446948,141880
x1,268:22609913,26132140
x1,267:23146001,26132140
x1,267:25112063,26132140
k1,267:25328783,26132140:216720
x1,267:25947439,26132140
x1,267:26238415,26132140
x1,267:26804639,26132140
x1,267:28333565,26132140
k1,267:28550284,26132140:216719
x1,267:29096196,26132140
k1,267:29312916,26132140:216720
x1,267:29603892,26132140
k1,267:29820612,26132140:216720
x1,267:30949131,26132140
x1,267:31458994,26132140
x1,267:32077650,26132140
x1,267:33097376,26132140
k1,267:33314096,26132140:216720
x1,267:33860008,26132140
k1,267:34076727,26132140:216719
x1,267:34877566,26132140
k1,267:35094286,26132140:216720
x1,267:35640190,26132140
x1,267:35858422,26132140
k1,268:35858422,26132140:0
)
(1,268:20317481,26918572:15540941,447828,141880
x1,268:20681847,26918572
x1,268:22283525,26918572
g1,267:22447365,26918572
x1,267:23393701,26918572
g1,267:23557541,26918572
x1,267:24358380,26918572
g1,267:24522220,26918572
x1,267:25469194,26918572
x1,267:25796874,26918572
x1,267:27070872,26918572
g1,267:27234712,26918572
x1,267:27999503,26918572
x1,267:28964182,26918572
g1,267:29167342,26918572
x1,267:29785998,26918572
x1,267:30024549,26918572
g1,267:30188389,26918572
x1,267:30843749,26918572
x1,267:31935564,26918572
g1,267:32099404,26918572
$1,267:32099404,26918572
x1,267:32501267,26918572
$1,267:32539040,26918572
g1,267:32702880,26918572
x1,267:33358240,26918572
g1,267:33522080,26918572
x1,267:34614551,26918572
x1,267:35452094,26918572
k1,268:35858422,26918572:406328
g1,268:35858422,26918572
)
(1,273:21350110,29180412:13475683,1339340,1011659
(1,268:21350110,29180412:0,0,0
$1,268:21350110,29180412
(1,268:21350110,28393980:0,0,0
)
$1,268:21350110,29180412
)
h1,270:21350110,29180412:0,0,0
[1,272:21350110,29180412:13475683,1339340,1011659
(1,270:21350110,28489151:13475683,648079,615674
g1,270:21350110,28489151
(1,270:21350110,28489151:4585925,648079,615674
g1,270:21350110,28489151
(1,270:21350110,28489151:0,550500,235932
[1,270:21350110,28489151:0,550500,235932
(1,53:21350110,28489151:0,550500,235932
r1,296:21350110,28489151:0,786432,235932
)
]
)
$1,270:21350110,28489151
(1,270:21350110,28489151:4585925,589170,615674
x1,270:21751973,28489151
(1,270:21789746,28218558:986003,318577,54614
x1,270:22068352,28218558
x1,270:22742981,28218558
)
g1,270:22957789,28489151
x1,270:23467515,28489151
g1,270:23649555,28489151
[1,270:23649555,28489151:2122640,437688,615674
(1,270:23649555,28489151:2122640,437688,127431
(1,270:23649555,28489151:921146,282168,127431
x1,270:24561600,28489151
)
g1,270:24679925,28489151
[1,270:24679925,28489151:1092270,437688,0
(1,270:24679925,28489151:1092270,437688,0
x1,270:25772195,28489151
)
]
)
(1,270:23649555,29039289:2122640,313481,0
k1,270:24537432,29039289:887877
x1,270:24859243,29039289
k1,270:25772195,29039289:887876
)
]
g1,270:25936035,28489151
)
$1,270:25936035,28489151
)
g1,270:25936035,28489151
(1,270:25936035,28489151:8889758,648079,615674
$1,270:25936035,28489151
(1,270:25936035,28489151:5135338,648079,163840
h1,270:25936035,28489151:0,0,0
x1,270:26318330,28489151
(1,270:26318330,28587454:230742,282169,0
x1,270:26516304,28587454
)
x1,270:26876753,28489151
(1,270:26876753,28489151:1194211,491520,163840
x1,270:27332594,28489151
x1,270:27982673,28489151
)
(1,270:28070964,28159649:322448,318577,0
x1,270:28349570,28159649
)
x1,270:28648275,28489151
g1,270:28793907,28489151
x1,270:29303633,28489151
g1,270:29449265,28489151
x1,270:29991848,28489151
x1,270:30411916,28489151
x1,270:30777370,28489151
[1,270:30777370,28651167:294003,728249,0
(1,270:30777370,28218558:294003,295640,0
x1,270:31038605,28218558
)
(1,270:30777370,28651167:294003,295640,0
x1,270:31038605,28651167
)
]
)
$1,270:31071373,28489151
k1,270:34825793,28489151:3754420
)
g1,270:35481153,28489151
(1,270:35481153,28489151:-655360,648079,615674
g1,270:35481153,28489151
(1,270:35481153,28489151:0,550500,235932
[1,270:35481153,28489151:0,550500,235932
(1,53:35481153,28489151:0,550500,235932
r1,296:35481153,28489151:0,786432,235932
)
]
)
$1,270:35481153,28489151
(1,270:35481153,28489151:-655360,0,0
)
$1,270:34825793,28489151
)
g1,270:34825793,28489151
)
(1,272:21350110,29956139:13475683,589170,235932
g1,271:21350110,29956139
(1,271:21350110,29956139:4585925,589170,235932
k1,271:25426309,29956139:4076199
(1,270:25426309,29956139:0,550500,235932
[1,270:25426309,29956139:0,550500,235932
(1,53:25426309,29956139:0,550500,235932
r1,296:25426309,29956139:0,786432,235932
)
]
)
$1,271:25426309,29956139
(1,271:25426309,29956139:509726,382293,54613
x1,271:25936035,29956139
)
$1,271:25936035,29956139
)
g1,271:25936035,29956139
(1,272:25936035,29956139:8889758,589170,235932
$1,272:25936035,29956139
(1,272:25936035,29956139:8889758,589170,187504
h1,272:25936035,29956139:0,0,0
x1,272:26318330,29956139
(1,272:26318330,30054442:540600,282169,0
x1,272:26826162,30054442
)
x1,272:27642452,29956139
x1,272:28861421,29956139
(1,272:28861421,29685546:322448,318577,0
x1,272:29140027,29685546
)
x1,272:29438732,29956139
g1,272:29584364,29956139
x1,272:30094090,29956139
g1,272:30239722,29956139
x1,272:30782305,29956139
x1,272:31202373,29956139
x1,272:31567827,29956139
[1,272:31567827,30118155:294003,728249,0
(1,272:31567827,29685546:294003,295640,0
x1,272:31829062,29685546
)
(1,272:31567827,30118155:294003,295640,0
x1,272:31829062,30118155
)
]
g1,272:32007462,29956139
x1,272:32517188,29956139
g1,272:32662820,29956139
x1,272:33045115,29956139
(1,272:33045115,30054442:500904,282169,89201
x1,272:33513251,30054442
)
x1,272:34129927,29956139
x1,272:34349745,29956139
(1,272:34349745,30054442:294003,295640,0
x1,272:34610980,30054442
)
x1,272:34825793,29956139
)
$1,272:34825793,29956139
g1,272:34825793,29956139
)
g1,272:35481153,29956139
)
]
)
(1,273:34402222,30704555:1456200,446948,116320
(1,273:34402222,30704555:1456200,446948,116320
x1,273:35640190,30704555
x1,273:35858422,30704555
)
)
(1,276:20317481,31520848:15540941,637913,250488
h1,275:20317481,31520848:786432,0,0
x1,275:21868713,31520848
k1,275:22039093,31520848:170380
x1,275:22767180,31520848
x1,275:23786906,31520848
k1,275:23957286,31520848:170380
$1,275:23957286,31520848
x1,275:24339581,31520848
[1,275:24339581,31682135:746576,799200,0
(1,275:24339581,31195798:746576,312863,99316
x1,275:25053389,31195798
)
(1,275:24339581,31682135:540600,282169,0
x1,275:24847413,31682135
)
]
k1,275:25280308,31520848:194151
x1,275:25790034,31520848
k1,275:25984185,31520848:194151
x1,275:26366480,31520848
(1,275:26366480,31619151:540600,282169,0
x1,275:26874312,31619151
)
x1,275:27617056,31520848
(1,275:27617056,31619151:230742,282169,0
x1,275:27815030,31619151
)
$1,275:27847798,31520848
k1,275:28018178,31520848:170380
x1,275:28964514,31520848
k1,275:29134893,31520848:170379
$1,275:29134893,31520848
x1,275:29517188,31520848
[1,275:29517188,31682135:746576,799200,89201
(1,275:29517188,31195798:746576,312863,99316
x1,275:30230996,31195798
)
(1,275:29517188,31682135:500904,282169,89201
x1,275:29985324,31682135
)
]
k1,275:30457915,31520848:194151
x1,275:30967641,31520848
k1,275:31161792,31520848:194151
x1,275:31544087,31520848
(1,275:31544087,31619151:500904,282169,89201
x1,275:32012223,31619151
)
x1,275:32754967,31520848
(1,275:32754967,31619151:230742,282169,0
x1,275:32952941,31619151
)
$1,275:32985709,31520848
x1,275:33149549,31520848
k1,275:33321564,31520848:172015
x1,275:34268538,31520848
k1,275:34438918,31520848:170380
x1,275:35640190,31520848
x1,275:35858422,31520848
k1,276:35858422,31520848:0
)
(1,276:20317481,32307280:15540941,446948,141880
x1,276:21300503,32307280
g1,275:21464343,32307280
x1,275:21901454,32307280
g1,275:22065294,32307280
x1,275:23193813,32307280
x1,275:23505109,32307280
x1,275:23779701,32307280
x1,275:24762723,32307280
g1,275:24926563,32307280
x1,275:25436426,32307280
g1,275:25600266,32307280
x1,275:26401105,32307280
g1,275:26564945,32307280
x1,275:27293040,32307280
x1,275:27802903,32307280
x1,275:28259687,32307280
x1,275:29097230,32307280
g1,275:29261070,32307280
x1,275:29916430,32307280
x1,275:30280796,32307280
x1,275:31554794,32307280
x1,275:32574520,32307280
g1,275:32738360,32307280
x1,275:33939632,32307280
x1,275:35086494,32307280
k1,276:35858422,32307280:771928
g1,276:35858422,32307280
)
(1,281:21124286,34600769:13927331,1370989,1043309
(1,276:21124286,34600769:0,0,0
$1,276:21124286,34600769
(1,276:21124286,33814337:0,0,0
)
$1,276:21124286,34600769
)
h1,278:21124286,34600769:0,0,0
[1,280:21124286,34600769:13927331,1370989,1043309
(1,278:21124286,33877859:13927331,648079,615674
g1,278:21124286,33877859
(1,278:21124286,33877859:4585925,648079,615674
g1,278:21124286,33877859
(1,278:21124286,33877859:0,550500,235932
[1,278:21124286,33877859:0,550500,235932
(1,53:21124286,33877859:0,550500,235932
r1,296:21124286,33877859:0,786432,235932
)
]
)
$1,278:21124286,33877859
(1,278:21124286,33877859:4585925,589170,615674
x1,278:21526149,33877859
(1,278:21563922,33607266:986003,318577,54614
x1,278:21842528,33607266
x1,278:22517157,33607266
)
g1,278:22731965,33877859
x1,278:23241691,33877859
g1,278:23423731,33877859
[1,278:23423731,33877859:2122640,437688,615674
(1,278:23423731,33877859:2122640,437688,127431
(1,278:23423731,33877859:921146,282168,127431
x1,278:24335776,33877859
)
g1,278:24454101,33877859
[1,278:24454101,33877859:1092270,437688,0
(1,278:24454101,33877859:1092270,437688,0
x1,278:25546371,33877859
)
]
)
(1,278:23423731,34427997:2122640,313481,0
k1,278:24311608,34427997:887877
x1,278:24633419,34427997
k1,278:25546371,34427997:887876
)
]
g1,278:25710211,33877859
)
$1,278:25710211,33877859
)
g1,278:25710211,33877859
(1,278:25710211,33877859:9341406,648079,615674
$1,278:25710211,33877859
(1,278:25710211,33877859:4522301,648079,163840
h1,278:25710211,33877859:0,0,0
x1,278:26037892,33877859
(1,278:26037892,33877859:1194211,491520,163840
x1,278:26493733,33877859
x1,278:27143812,33877859
)
(1,278:27232103,33548357:322448,318577,0
x1,278:27510709,33548357
)
x1,278:27809414,33877859
g1,278:27955046,33877859
x1,278:28464772,33877859
g1,278:28610404,33877859
x1,278:29152987,33877859
x1,278:29573055,33877859
x1,278:29938509,33877859
[1,278:29938509,34039875:294003,728249,0
(1,278:29938509,33607266:294003,295640,0
x1,278:30199744,33607266
)
(1,278:29938509,34039875:294003,295640,0
x1,278:30199744,34039875
)
]
)
$1,278:30232512,33877859
k1,278:35051617,33877859:4819105
)
g1,278:35706977,33877859
(1,278:35706977,33877859:-655360,648079,615674
g1,278:35706977,33877859
(1,278:35706977,33877859:0,550500,235932
[1,278:35706977,33877859:0,550500,235932
(1,53:35706977,33877859:0,550500,235932
r1,296:35706977,33877859:0,786432,235932
)
]
)
$1,278:35706977,33877859
(1,278:35706977,33877859:-655360,0,0
)
$1,278:35051617,33877859
)
g1,278:35051617,33877859
)
(1,280:21124286,35393590:13927331,637913,250488
g1,279:21124286,35393590
(1,279:21124286,35393590:4585925,637913,250488
k1,279:25200485,35393590:4076199
(1,278:25200485,35393590:0,550500,235932
[1,278:25200485,35393590:0,550500,235932
(1,53:25200485,35393590:0,550500,235932
r1,296:25200485,35393590:0,786432,235932
)
]
)
$1,279:25200485,35393590
(1,279:25200485,35393590:509726,382293,54613
x1,279:25710211,35393590
)
$1,279:25710211,35393590
)
g1,279:25710211,35393590
(1,280:25710211,35393590:9341406,637913,250488
$1,280:25710211,35393590
(1,280:25710211,35393590:9341406,637913,250488
h1,280:25710211,35393590:0,0,0
x1,280:26092506,35393590
[1,280:26092506,35554877:746576,799200,0
(1,279:26092506,35068540:746576,312863,99316
x1,279:26806314,35068540
)
(1,280:26092506,35554877:540600,282169,0
x1,280:26600338,35554877
)
]
x1,280:27622604,35393590
x1,280:28841573,35393590
(1,280:28841573,35122997:322448,318577,0
x1,280:29120179,35122997
)
x1,280:29418884,35393590
g1,280:29564516,35393590
x1,280:30074242,35393590
g1,280:30219874,35393590
x1,280:30762457,35393590
x1,280:31182525,35393590
x1,280:31547979,35393590
[1,280:31547979,35555606:294003,728249,0
(1,280:31547979,35122997:294003,295640,0
x1,280:31809214,35122997
)
(1,280:31547979,35555606:294003,295640,0
x1,280:31809214,35555606
)
]
g1,280:31987614,35393590
x1,280:32497340,35393590
g1,280:32642972,35393590
x1,280:33025267,35393590
[1,280:33025267,35554877:746576,799200,89201
(1,279:33025267,35068540:746576,312863,99316
x1,279:33739075,35068540
)
(1,280:33025267,35554877:500904,282169,89201
x1,280:33493403,35554877
)
]
x1,280:34355751,35393590
x1,280:34575569,35393590
(1,280:34575569,35491893:294003,295640,0
x1,280:34836804,35491893
)
x1,280:35051617,35393590
)
$1,280:35051617,35393590
g1,280:35051617,35393590
)
g1,280:35706977,35393590
)
]
)
(1,281:34402222,36156562:1456200,446948,116320
(1,281:34402222,36156562:1456200,446948,116320
x1,281:35640190,36156562
x1,281:35858422,36156562
)
)
(1,284:20317481,36972855:15540941,637913,161287
h1,283:20317481,36972855:786432,0,0
x1,283:21722569,36972855
x1,283:21961120,36972855
k1,283:22125675,36972855:164555
x1,283:22853762,36972855
k1,283:23018318,36972855:164556
$1,283:23018318,36972855
x1,283:23400613,36972855
[1,283:23400613,37134142:746576,799200,0
(1,283:23400613,36647805:746576,312863,99316
x1,283:24114421,36647805
)
(1,283:23400613,37134142:540600,282169,0
x1,283:23908445,37134142
)
]
k1,283:24330554,36972855:183365
x1,283:24840280,36972855
k1,283:25023645,36972855:183365
x1,283:25351326,36972855
$1,283:25351326,36972855
x1,283:25515166,36972855
k1,283:25720472,36972855:205306
x1,283:26266384,36972855
x1,283:26739543,36972855
x1,283:28304518,36972855
k1,283:28469073,36972855:164555
x1,283:29596937,36972855
x1,283:30361073,36972855
k1,283:30525629,36972855:164556
x1,283:31325813,36972855
k1,283:31490368,36972855:164555
x1,283:31999576,36972855
x1,283:33563904,36972855
k1,283:33728460,36972855:164556
x1,283:34238323,36972855
k1,283:34402878,36972855:164555
x1,283:35640190,36972855
x1,283:35858422,36972855
k1,284:35858422,36972855:0
)
(1,284:20317481,37759287:15540941,446948,141880
x1,284:21337207,37759287
k1,283:21560139,37759287:222932
x1,283:22852499,37759287
k1,283:23075431,37759287:222932
x1,283:23585294,37759287
k1,283:23808226,37759287:222932
x1,283:24609065,37759287
k1,283:24831997,37759287:222932
x1,283:25742285,37759287
x1,283:26543124,37759287
x1,283:27853826,37759287
k1,283:28076758,37759287:222932
x1,283:28622670,37759287
k1,283:28845601,37759287:222931
x1,283:29063833,37759287
x1,283:29391513,37759287
x1,283:29609745,37759287
k1,283:29832677,37759287:222932
x1,283:30596821,37759287
k1,283:30819753,37759287:222932
x1,283:31620592,37759287
k1,283:31843524,37759287:222932
x1,283:32426132,37759287
x1,283:32935995,37759287
x1,283:33955721,37759287
k1,283:34178653,37759287:222932
x1,283:34688516,37759287
k1,283:34911448,37759287:222932
x1,283:35858422,37759287
k1,283:35858422,37759287:0
)
(1,284:20317481,38545719:15540941,637913,250488
x1,284:21518753,38545719
x1,284:22501775,38545719
k1,283:22708052,38545719:206277
x1,283:23654388,38545719
k1,283:23860666,38545719:206278
x1,283:24661505,38545719
k1,283:24867782,38545719:206277
x1,283:25559828,38545719
x1,283:26907216,38545719
k1,283:27113493,38545719:206277
x1,283:29078892,38545719
k1,283:29285169,38545719:206277
x1,283:29831081,38545719
k1,283:30037359,38545719:206278
$1,283:30037359,38545719
x1,283:30419654,38545719
[1,283:30419654,38707006:746576,799200,89201
(1,283:30419654,38220669:746576,312863,99316
x1,283:31133462,38220669
)
(1,283:30419654,38707006:500904,282169,89201
x1,283:30887790,38707006
)
]
$1,283:31166230,38545719
x1,283:31330070,38545719
k1,283:31660541,38545719:330471
x1,283:33225533,38545719
k1,283:33431811,38545719:206278
x1,283:34232650,38545719
k1,283:34438927,38545719:206277
x1,283:35858422,38545719
k1,283:35858422,38545719:0
)
(1,284:20317481,39332151:15540941,491520,163840
x1,284:21591472,39332151
k1,283:21736197,39332151:144725
x1,283:22282109,39332151
k1,283:22426834,39332151:144725
x1,283:23227673,39332151
k1,283:23372398,39332151:144725
x1,283:24137189,39332151
x1,283:24938028,39332151
k1,283:25082753,39332151:144725
x1,283:25882937,39332151
k1,283:26027661,39332151:144724
$1,283:26027661,39332151
x1,283:26549402,39332151
x1,283:27405014,39332151
$1,283:27405014,39332151
x1,283:27568854,39332151
k1,283:27717402,39332151:148548
x1,283:28518241,39332151
k1,283:28662966,39332151:144725
x1,283:29828171,39332151
k1,283:29972896,39332151:144725
x1,283:30919232,39332151
k1,283:31063957,39332151:144725
x1,283:32374659,39332151
x1,283:33248251,39332151
k1,283:33392976,39332151:144725
x1,283:34521495,39332151
x1,283:35322334,39332151
x1,283:35640190,39332151
x1,283:35858422,39332151
k1,284:35858422,39332151:0
)
(1,284:20317481,40118583:15540941,491520,163840
x1,284:20499664,40118583
x1,284:21409934,40118583
g1,283:21573774,40118583
x1,283:22119686,40118583
g1,283:22283526,40118583
x1,283:23230500,40118583
g1,283:23394340,40118583
x1,283:24450107,40118583
g1,283:24613947,40118583
x1,283:25414131,40118583
g1,283:25577971,40118583
$1,283:25577971,40118583
x1,283:26099712,40118583
x1,283:26899343,40118583
x1,283:27225657,40118583
$1,283:27225657,40118583
x1,283:27389497,40118583
k1,284:35858422,40118583:8468925
g1,284:35858422,40118583
)
(1,288:20317481,41214567:15540941,451540,141880
x1,288:21518745,41214567
g1,287:21682585,41214567
x1,287:24304656,41214567
g1,287:24468496,41214567
$1,287:24468496,41214567
x1,287:24809827,41214567
$1,287:24898118,41214567
g1,287:25553478,41214567
x1,287:26572558,41214567
g1,287:26736398,41214567
x1,287:29248346,41214567
g1,287:29412186,41214567
x1,287:30977816,41214567
g1,287:31141656,41214567
$1,287:31141656,41214567
x1,287:31482987,41214567
$1,287:31571278,41214567
g1,287:31735118,41214567
x1,287:32172229,41214567
g1,287:32336069,41214567
x1,287:34410924,41214567
g1,287:34574764,41214567
x1,287:35739978,41214567
k1,288:35858422,41214567:118444
g1,288:35858422,41214567
)
(1,294:21181925,44361546:13812053,2224480,1896800
(1,288:21181925,44361546:0,0,0
$1,288:21181925,44361546
(1,288:21181925,43575114:0,0,0
)
$1,288:21181925,44361546
)
h1,291:21181925,44361546:0,0,0
[1,293:21181925,44361546:13812053,2224480,1896800
(1,291:21181925,42726236:13812053,589170,586183
g1,291:21181925,42726236
(1,291:21181925,42726236:2107391,589170,586183
g1,291:21181925,42726236
(1,291:21181925,42726236:0,550500,235932
[1,291:21181925,42726236:0,550500,235932
(1,53:21181925,42726236:0,550500,235932
r1,296:21181925,42726236:0,786432,235932
)
]
)
$1,291:21181925,42726236
(1,291:21181925,42726236:2107391,589170,0
x1,291:21523256,42726236
(1,291:21611547,42455643:986003,318577,54614
x1,291:21890153,42455643
x1,291:22564782,42455643
)
g1,291:22779590,42726236
x1,291:23289316,42726236
)
$1,291:23289316,42726236
)
g1,291:23289316,42726236
(1,291:23289316,42726236:11704662,589170,586183
$1,291:23289316,42726236
(1,291:23289316,42726236:2231864,437688,586183
h1,291:23289316,42726236:0,0,0
g1,291:23398540,42726236
[1,291:23398540,42726236:2122640,437688,586183
(1,291:23398540,42726236:2122640,437688,127431
(1,291:23398540,42726236:921146,282168,127431
x1,291:24310585,42726236
)
g1,291:24428910,42726236
[1,291:24428910,42726236:1092270,437688,0
(1,291:24428910,42726236:1092270,437688,0
x1,291:25521180,42726236
)
]
)
(1,291:23398540,43246883:2122640,203889,0
k1,291:24288783,43246883:890243
x1,291:24568040,43246883
k1,291:25521180,43246883:890243
)
]
)
$1,291:25521180,42726236
k1,291:34993978,42726236:9472798
)
g1,291:35649338,42726236
(1,291:35649338,42726236:-655360,589170,586183
g1,291:35649338,42726236
(1,291:35649338,42726236:0,550500,235932
[1,291:35649338,42726236:0,550500,235932
(1,53:35649338,42726236:0,550500,235932
r1,296:35649338,42726236:0,786432,235932
)
]
)
$1,291:35649338,42726236
(1,291:35649338,42726236:-655360,0,0
)
$1,291:34993978,42726236
)
g1,291:34993978,42726236
)
(1,292:21181925,44262695:13812053,688132,908405
g1,292:21181925,44262695
(1,292:21181925,44262695:2107391,688132,908405
k1,292:23289316,44262695:2107391
(1,291:23289316,44262695:0,550500,235932
[1,291:23289316,44262695:0,550500,235932
(1,53:23289316,44262695:0,550500,235932
r1,296:23289316,44262695:0,786432,235932
)
]
)
$1,292:23289316,44262695
h1,292:23289316,44262695:0,0,0
$1,292:23289316,44262695
)
g1,292:23289316,44262695
(1,292:23289316,44262695:11704662,688132,908405
$1,292:23289316,44262695
(1,292:23289316,44262695:11704662,688132,908405
h1,292:23289316,44262695:0,0,0
g1,292:23398540,44262695
[1,292:23398540,44262695:946633,688132,908405
(1,292:23398540,44262695:946633,688132,360452
(1,292:23398540,43640099:946633,65536,983048
x1,292:24345173,43640099
)
)
(1,292:23398540,45016363:946633,197518,89201
k1,292:23530621,45016363:132081
x1,292:24196632,45016363
k1,292:24345173,45016363:132081
)
]
x1,292:25123187,44262695
(1,292:25123187,44360998:715239,197518,89201
x1,292:25789198,44360998
)
g1,292:25984058,44262695
x1,292:26493784,44262695
g1,292:26639416,44262695
x1,292:27165979,44262695
x1,292:27492293,44262695
g1,292:27601517,44262695
(1,292:27601517,44262695:546135,455111,0
x1,292:28147652,44262695
)
x1,292:28730196,44262695
g1,292:28875828,44262695
x1,292:29385554,44262695
g1,292:29531186,44262695
x1,292:29817679,44262695
(1,292:29817679,44360998:715239,197518,89201
x1,292:30483690,44360998
)
x1,292:30787781,44262695
g1,292:30933413,44262695
x1,292:31443139,44262695
g1,292:31588771,44262695
x1,292:31929877,44262695
(1,292:31929877,44360998:715239,197518,89201
x1,292:32595888,44360998
)
g1,292:32754340,44262695
(1,292:32754340,44262695:546135,455111,0
x1,292:33300475,44262695
)
x1,292:33841831,44262695
(1,292:33841831,44360998:715239,197518,89201
x1,292:34507842,44360998
)
x1,292:34993978,44262695
)
$1,292:34993978,44262695
g1,292:34993978,44262695
)
g1,292:35649338,44262695
)
(1,293:21181925,46022414:13812053,589170,235932
g1,292:21181925,46022414
(1,292:21181925,46022414:2107391,589170,235932
k1,292:22779590,46022414:1597665
(1,291:22779590,46022414:0,550500,235932
[1,291:22779590,46022414:0,550500,235932
(1,53:22779590,46022414:0,550500,235932
r1,296:22779590,46022414:0,786432,235932
)
]
)
$1,292:22779590,46022414
(1,292:22779590,46022414:509726,382293,54613
x1,292:23289316,46022414
)
$1,292:23289316,46022414
)
g1,292:23289316,46022414
(1,293:23289316,46022414:11704662,589170,235932
$1,293:23289316,46022414
(1,293:23289316,46022414:10576869,589170,163840
h1,293:23289316,46022414:0,0,0
x1,293:23671611,46022414
(1,293:23671611,46120717:230742,282169,0
x1,293:23869585,46120717
)
x1,293:24230034,46022414
(1,293:24230034,46022414:1194211,491520,163840
x1,293:24685875,46022414
x1,293:25335954,46022414
)
x1,293:25679108,46022414
g1,293:25824740,46022414
x1,293:26334466,46022414
g1,293:26480098,46022414
x1,293:27022681,46022414
x1,293:27442749,46022414
(1,293:27480522,45751821:986003,318577,54614
x1,293:27759128,45751821
x1,293:28433757,45751821
)
x1,293:28794206,46022414
[1,293:28794206,46184430:294003,728249,0
(1,293:28794206,45751821:294003,295640,0
x1,293:29055441,45751821
)
(1,293:28794206,46184430:294003,295640,0
x1,293:29055441,46184430
)
]
g1,293:29233841,46022414
x1,293:29743567,46022414
g1,293:29889199,46022414
x1,293:30940506,46022414
g1,293:31174429,46022414
x1,293:31684155,46022414
g1,293:31829787,46022414
x1,293:32740008,46022414
(1,293:32740008,45751821:322448,318577,0
x1,293:33018614,45751821
)
x1,293:33390137,46022414
[1,293:33390137,46184430:294003,728249,0
(1,293:33390137,45751821:294003,295640,0
x1,293:33651372,45751821
)
(1,293:33390137,46184430:294003,295640,0
x1,293:33651372,46184430
)
]
x1,293:33866185,46022414
)
$1,293:33866185,46022414
k1,293:34993978,46022414:1127793
)
g1,293:35649338,46022414
)
]
)
(1,294:34402222,46770830:1456200,446948,116320
(1,294:34402222,46770830:1456200,446948,116320
x1,294:35640190,46770830
x1,294:35858422,46770830
)
)
]
g1,296:35858422,46770830
)
)
]
(1,296:3296451,48736910:32561971,446948,9168
(1,296:3296451,48736910:32561971,446948,9168
k1,296:19413597,48736910:16117146
x1,296:19741277,48736910
k1,296:35858422,48736910:16117145
)
)
]
]
]
]
!88684
}3
!10
{4
[1,378:4736286,48736910:31122136,44000624,0
[1,378:4736286,4736286:0,0,0
(1,378:4736286,4670505:0,0,0
k1,378:4736286,4670505:1505616
)
]
[1,378:4736286,48736910:31122136,44000624,0
[1,378:4736286,4736286:15540941,0,0
(1,378:4736286,4736286:15540941,0,0
h1,378:4736286,4736286:0,0,0
(1,378:4736286,4736286:0,0,0
(1,378:4736286,4736286:0,0,0
g1,378:0,4736286
h1,378:0,4736286:0,0,0
k1,378:4736286,4736286:4736286
)
)
k1,378:20277227,4736286:15540941
g1,378:20277227,4736286
)
]
[1,378:4736286,48736910:31122136,44000624,0
[1,378:3296451,48736910:32561971,44000624,0
[1,378:3296451,4736286:32561971,0,0
(1,378:3296451,4736286:32561971,0,0
h1,378:3296451,4736286:32561971,0,0
)
]
[1,378:3296451,46770830:32561971,42034544,0
(1,378:3296451,46770830:32561971,42034544,0
(1,378:3296451,46770830:15540941,42034544,0
[1,331:3296451,46770830:15540941,42034544,0
(1,296:3296451,5391646:15540941,451272,141880
x1,296:3806314,5391646
k1,295:3988530,5391646:182216
x1,295:5590217,5391646
k1,295:5772433,5391646:182216
$1,295:5772433,5391646
x1,295:6228274,5391646
$1,295:6282159,5391646
k1,295:6464375,5391646:182216
x1,295:6901486,5391646
k1,295:7083702,5391646:182216
x1,295:7884541,5391646
k1,295:8066757,5391646:182216
x1,295:9486252,5391646
k1,295:9668468,5391646:182216
x1,295:12434714,5391646
k1,295:12616929,5391646:182215
x1,295:14800568,5391646
x1,295:14928368,5391646
k1,295:15186656,5391646:258288
x1,295:16060239,5391646
k1,295:16242455,5391646:182216
$1,295:16242455,5391646
x1,295:16698296,5391646
(1,295:16752181,5153821:301284,213447,0
x1,295:17020697,5153821
)
$1,295:17053465,5391646
k1,295:17235681,5391646:182216
x1,295:17854337,5391646
k1,295:18036553,5391646:182216
x1,295:18837392,5391646
k1,295:18837392,5391646:0
)
(1,296:3296451,6178078:15540941,446948,141880
x1,296:4715946,6178078
k1,295:4867566,6178078:151620
x1,295:6323110,6178078
x1,295:6640966,6178078
x1,295:7948395,6178078
k1,295:8100015,6178078:151620
x1,295:10283654,6178078
k1,295:10435274,6178078:151620
x1,295:11418296,6178078
k1,295:11569916,6178078:151620
x1,295:12953363,6178078
k1,295:13104984,6178078:151621
x1,295:13905823,6178078
k1,295:14057443,6178078:151620
x1,295:15476938,6178078
k1,295:15628558,6178078:151620
x1,295:17448460,6178078
k1,295:17600080,6178078:151620
x1,295:18837392,6178078
k1,295:18837392,6178078:0
)
(1,296:3296451,6964510:15540941,451272,141880
x1,296:3806314,6964510
k1,295:3963463,6964510:157149
x1,295:4764302,6964510
k1,295:4921452,6964510:157150
x1,295:6650922,6964510
k1,295:6809409,6964510:158487
x1,295:8010673,6964510
k1,295:8167823,6964510:157150
x1,295:9150845,6964510
k1,295:9307994,6964510:157149
$1,295:9307994,6964510
x1,295:9763835,6964510
(1,295:9817720,6726685:301284,213447,0
x1,295:10086236,6726685
)
k1,295:10239855,6964510:120851
x1,295:10567536,6964510
k1,295:10688388,6964510:120852
x1,295:11144229,6964510
$1,295:11198114,6964510
k1,295:11355263,6964510:157149
x1,295:11792374,6964510
k1,295:11949523,6964510:157149
x1,295:12750362,6964510
k1,295:12907512,6964510:157150
x1,295:14910260,6964510
k1,295:15067409,6964510:157149
x1,295:17779255,6964510
k1,295:17980185,6964510:200930
x1,295:18598841,6964510
x1,295:18837392,6964510
k1,295:18837392,6964510:0
)
(1,296:3296451,7750942:15540941,446948,7531
x1,296:5225802,7750942
g1,295:5389642,7750942
x1,295:6372664,7750942
k1,296:18837392,7750942:12464728
g1,296:18837392,7750942
)
(1,298:3861361,9276797:14976031,589170,163840
(1,298:3861361,9276797:12954921,589170,163840
(1,296:3861361,9276797:0,0,0
$1,296:3861361,9276797
(1,296:3861361,8490365:0,0,0
)
$1,296:3861361,9276797
)
x1,296:4243656,9276797
(1,298:4243656,9375100:230742,282169,0
x1,298:4441630,9375100
)
x1,298:5257920,9276797
x1,298:5907999,9276797
x1,298:6251153,9276797
g1,298:6396785,9276797
x1,298:6906511,9276797
g1,298:7052143,9276797
x1,298:7594726,9276797
x1,298:8014794,9276797
(1,298:8052567,9006204:986003,318577,54614
x1,298:8331173,9006204
x1,298:9005802,9006204
)
x1,298:9366251,9276797
[1,298:9366251,9438813:294003,728249,0
(1,298:9366251,9006204:294003,295640,0
x1,298:9627486,9006204
)
(1,298:9366251,9438813:294003,295640,0
x1,298:9627486,9438813
)
]
g1,298:9842294,9276797
x1,298:10352020,9276797
g1,298:10534060,9276797
[1,298:10534060,9276797:613037,545041,98303
(1,298:10561367,9103854:0,372098,0
x1,298:10889048,9103854
)
(1,298:10534060,9276797:613037,455111,98303
x1,298:10916355,9276797
(1,298:10916355,9375100:230742,282169,0
x1,298:11114329,9375100
)
)
]
x1,298:11816109,9276797
g1,298:12050032,9276797
x1,298:12559758,9276797
g1,298:12705390,9276797
x1,298:13161231,9276797
(1,298:13215116,9006204:301284,213447,0
x1,298:13483632,9006204
)
x1,298:14313846,9276797
x1,298:14733914,9276797
(1,298:14771687,9006204:986003,318577,54614
x1,298:15050293,9006204
x1,298:15724922,9006204
)
x1,298:16340234,9276797
[1,298:16340234,9438813:294003,728249,0
(1,298:16340234,9006204:294003,295640,0
x1,298:16601469,9006204
)
(1,298:16340234,9438813:294003,295640,0
x1,298:16601469,9438813
)
]
x1,298:16816282,9276797
)
(1,298:17381192,9276797:1456200,446948,116320
(1,298:17381192,9276797:1456200,446948,116320
x1,298:18619160,9276797
x1,298:18837392,9276797
)
)
)
(1,300:3296451,10802652:15540941,446948,141880
x1,300:4461666,10802652
k1,299:4623709,10802652:162043
x1,299:5861021,10802652
x1,299:6880747,10802652
k1,299:7042791,10802652:162044
x1,299:8462942,10802652
k1,299:8624985,10802652:162043
x1,299:9461873,10802652
x1,299:10990799,10802652
k1,299:11152842,10802652:162043
x1,299:11735450,10802652
x1,299:12572993,10802652
k1,299:12735036,10802652:162043
x1,299:13535875,10802652
k1,299:13697919,10802652:162044
x1,299:15336319,10802652
x1,299:16173207,10802652
k1,299:16335250,10802652:162043
x1,299:16626226,10802652
x1,299:16944082,10802652
x1,299:17744921,10802652
x1,299:18837392,10802652
k1,299:18837392,10802652:0
)
(1,300:3296451,11589084:15540941,446948,141880
x1,300:4242787,11589084
k1,299:4478705,11589084:235918
x1,299:5606569,11589084
k1,299:5842487,11589084:235918
x1,299:7954046,11589084
k1,299:8189965,11589084:235919
x1,299:9281780,11589084
x1,299:11156747,11589084
k1,299:11576141,11589084:419394
x1,299:11976556,11589084
k1,299:12212474,11589084:235918
x1,299:12795082,11589084
x1,299:14198186,11589084
k1,299:14434105,11589084:235919
x1,299:14943968,11589084
k1,299:15179886,11589084:235918
x1,299:15798542,11589084
x1,299:16271701,11589084
x1,299:17800635,11589084
k1,299:18036553,11589084:235918
x1,299:18837392,11589084
k1,299:18837392,11589084:0
)
(1,300:3296451,12375516:15540941,545041,141880
x1,300:3915107,12375516
x1,300:4934178,12375516
x1,300:5225154,12375516
x1,300:5916545,12375516
k1,299:6120253,12375516:203708
$1,299:6120253,12375516
[1,299:6120253,12375516:613037,545041,98303
(1,299:6147560,12202573:0,372098,0
x1,299:6475241,12202573
)
(1,299:6120253,12375516:613037,455111,98303
x1,299:6502548,12375516
(1,299:6502548,12473819:230742,282169,0
x1,299:6700522,12473819
)
)
]
$1,299:6733290,12375516
x1,299:6897130,12375516
k1,299:7219894,12375516:322764
x1,299:7765806,12375516
k1,299:7969514,12375516:203708
x1,299:8770353,12375516
k1,299:8974061,12375516:203708
x1,299:9702156,12375516
x1,299:10212019,12375516
x1,299:10668803,12375516
x1,299:11670186,12375516
k1,299:11883860,12375516:213674
x1,299:12648004,12375516
k1,299:12851712,12375516:203708
x1,299:13470368,12375516
x1,299:14330848,12375516
k1,299:14534556,12375516:203708
x1,299:15335395,12375516
k1,299:15539103,12375516:203708
x1,299:16194463,12375516
x1,299:16667622,12375516
x1,299:17687348,12375516
k1,299:17891056,12375516:203708
x1,299:18837392,12375516
k1,299:18837392,12375516:0
)
(1,300:3296451,13161948:15540941,545041,141880
x1,300:4643193,13161948
k1,299:4799143,13161948:155950
$1,299:4799143,13161948
[1,299:4799143,13161948:613037,545041,98303
(1,299:4826450,12989005:0,372098,0
x1,299:5154131,12989005
)
(1,299:4799143,13161948:613037,455111,98303
x1,299:5181438,13161948
(1,299:5181438,13260251:230742,282169,0
x1,299:5379412,13260251
)
)
]
$1,299:5412180,13161948
k1,299:5568131,13161948:155951
x1,299:6114035,13161948
k1,299:6269985,13161948:155950
$1,299:6269985,13161948
x1,299:6652280,13161948
(1,299:6652280,13260251:230742,282169,0
x1,299:6850254,13260251
)
$1,299:6883022,13161948
k1,299:7038973,13161948:155951
x1,299:7803117,13161948
k1,299:7959067,13161948:155950
x1,299:8906041,13161948
x1,299:9889063,13161948
x1,299:10581109,13161948
x1,299:10702357,13161948
k1,299:10902887,13161948:200530
x1,299:11521543,13161948
x1,299:12187380,13161948
k1,299:12343331,13161948:155951
x1,299:13290305,13161948
k1,299:13446255,13161948:155950
x1,299:14610805,13161948
x1,299:16085347,13161948
k1,299:16242876,13161948:157529
x1,299:17043715,13161948
k1,299:17199665,13161948:155950
x1,299:17855025,13161948
x1,299:18619160,13161948
x1,299:18837392,13161948
k1,300:18837392,13161948:0
)
(1,300:3296451,13948380:15540941,446948,141880
x1,300:3660817,13948380
x1,300:3972113,13948380
x1,300:4253265,13948380
g1,299:4417105,13948380
x1,299:5581673,13948380
x1,299:6601399,13948380
g1,299:6765239,13948380
x1,299:7311151,13948380
g1,299:7474991,13948380
x1,299:8366935,13948380
g1,299:8530775,13948380
x1,299:8749007,13948380
x1,299:9768743,13948380
x1,299:9986975,13948380
g1,299:10150815,13948380
x1,299:11060447,13948380
g1,299:11224287,13948380
x1,299:11842943,13948380
g1,299:12006783,13948380
x1,299:12515991,13948380
x1,299:13555373,13948380
x1,299:14356212,13948380
g1,299:14520052,13948380
x1,299:15065956,13948380
k1,300:18837392,13948380:3771436
g1,300:18837392,13948380
)
(1,305:4231628,16882773:14605764,1987554,1659874
(1,305:4231628,16882773:12214388,1987554,1659874
(1,300:4231628,16882773:0,0,0
$1,300:4231628,16882773
(1,300:4231628,16096341:0,0,0
)
$1,300:4231628,16882773
)
h1,302:4231628,16882773:0,0,0
[1,304:4231628,16882773:12214388,1987554,1659874
(1,302:4231628,15583351:12214388,688132,908405
g1,302:4231628,15583351
(1,302:4231628,15583351:509726,688132,908405
k1,302:4741354,15583351:509726
(1,302:4741354,15583351:0,550500,235932
[1,302:4741354,15583351:0,550500,235932
(1,53:4741354,15583351:0,550500,235932
r1,378:4741354,15583351:0,786432,235932
)
]
)
$1,302:4741354,15583351
h1,302:4741354,15583351:0,0,0
$1,302:4741354,15583351
)
g1,302:4741354,15583351
(1,302:4741354,15583351:11704662,688132,908405
$1,302:4741354,15583351
(1,302:4741354,15583351:11704662,688132,908405
h1,302:4741354,15583351:0,0,0
g1,302:4850578,15583351
[1,302:4850578,15583351:946633,688132,908405
(1,302:4850578,15583351:946633,688132,360452
(1,302:4850578,14960755:946633,65536,983048
x1,302:5797211,14960755
)
)
(1,302:4850578,16337019:946633,197518,89201
k1,302:4982659,16337019:132081
x1,302:5648670,16337019
k1,302:5797211,16337019:132081
)
]
x1,302:6575225,15583351
(1,302:6575225,15681654:715239,197518,89201
x1,302:7241236,15681654
)
g1,302:7436096,15583351
x1,302:7945822,15583351
g1,302:8091454,15583351
x1,302:8618017,15583351
x1,302:8944331,15583351
g1,302:9053555,15583351
(1,302:9053555,15583351:546135,455111,0
x1,302:9599690,15583351
)
x1,302:10182234,15583351
g1,302:10327866,15583351
x1,302:10837592,15583351
g1,302:10983224,15583351
x1,302:11269717,15583351
(1,302:11269717,15681654:715239,197518,89201
x1,302:11935728,15681654
)
x1,302:12239819,15583351
g1,302:12385451,15583351
x1,302:12895177,15583351
g1,302:13040809,15583351
x1,302:13381915,15583351
(1,302:13381915,15681654:715239,197518,89201
x1,302:14047926,15681654
)
g1,302:14206378,15583351
(1,302:14206378,15583351:546135,455111,0
x1,302:14752513,15583351
)
x1,302:15293869,15583351
(1,302:15293869,15681654:715239,197518,89201
x1,302:15959880,15681654
)
x1,302:16446016,15583351
)
$1,302:16446016,15583351
g1,302:16446016,15583351
)
g1,302:17101376,15583351
(1,302:17101376,15583351:-655360,688132,908405
g1,302:17101376,15583351
(1,302:17101376,15583351:0,550500,235932
[1,302:17101376,15583351:0,550500,235932
(1,53:17101376,15583351:0,550500,235932
r1,378:17101376,15583351:0,786432,235932
)
]
)
$1,302:17101376,15583351
(1,302:17101376,15583351:-655360,0,0
)
$1,302:16446016,15583351
)
g1,302:16446016,15583351
)
(1,303:4231628,17887280:12214388,1133380,655367
g1,303:4231628,17887280
(1,303:4231628,17887280:509726,1133380,655367
g1,303:4231628,17887280
(1,302:4231628,17887280:0,550500,235932
[1,302:4231628,17887280:0,550500,235932
(1,53:4231628,17887280:0,550500,235932
r1,378:4231628,17887280:0,786432,235932
)
]
)
$1,303:4231628,17887280
(1,303:4231628,17887280:509726,382293,54613
x1,303:4741354,17887280
)
$1,303:4741354,17887280
)
g1,303:4741354,17887280
(1,303:4741354,17887280:11704662,1133380,655367
$1,303:4741354,17887280
(1,303:4741354,17887280:11452776,1133380,655367
h1,303:4741354,17887280:0,0,0
x1,303:5378512,17887280
(1,303:5378512,17985583:230742,282169,0
x1,303:5576486,17985583
)
g1,303:5754886,17887280
x1,303:6264612,17887280
g1,303:6410244,17887280
x1,303:7047402,17887280
g1,303:7156626,17887280
(1,303:7156626,17887280:8452232,999758,622600
[1,303:7156626,16937000:364090,0,1572880
(1,303:7156626,16937000:364090,0,393220
x1,303:7520716,16937000
)
(1,303:7156626,17330220:364090,0,393220
x1,303:7520716,17330220
)
(1,303:7156626,17723440:364090,0,393220
x1,303:7520716,17723440
)
(1,303:7156626,18116660:364090,0,393220
x1,303:7520716,18116660
)
]
x1,303:7862047,17887280
g1,303:8095970,17887280
x1,303:8605696,17887280
g1,303:8751328,17887280
(1,303:8751328,17887280:6493440,999758,547848
(1,303:8751328,17887280:6493440,999758,547848
h1,303:8751328,17887280:78643,0,0
[1,303:8829971,17887280:6336154,999758,547848
(1,303:8829971,17443924:6336154,556402,163840
x1,303:9212266,17443924
(1,303:9212266,17542227:230742,282169,0
x1,303:9410240,17542227
)
x1,303:9898849,17443924
(1,303:9952734,17206099:301284,213447,0
x1,303:10221250,17206099
)
x1,303:11051464,17443924
x1,303:11471532,17443924
(1,303:11509305,17206099:986003,318577,54614
x1,303:11787911,17206099
x1,303:12462540,17206099
)
x1,303:12750171,17443924
g1,303:12895803,17443924
x1,303:13405529,17443924
g1,303:13551161,17443924
x1,303:14843677,17443924
(1,303:14843677,17206099:322448,318577,0
x1,303:15122283,17206099
)
)
(1,303:8829971,18336824:6336154,455111,98303
k1,303:11099887,18336824:2269916
x1,303:11482182,18336824
(1,303:11482182,18435127:230742,282169,0
x1,303:11680156,18435127
)
g1,303:11858556,18336824
x1,303:12368282,18336824
g1,303:12513914,18336824
x1,303:12896209,18336824
k1,303:15166125,18336824:2269916
)
]
h1,303:15166125,17887280:78643,0,0
)
)
[1,303:15244768,16937000:364090,0,1572880
(1,303:15244768,16937000:364090,0,393220
x1,303:15608858,16937000
)
(1,303:15244768,17330220:364090,0,393220
x1,303:15608858,17330220
)
(1,303:15244768,17723440:364090,0,393220
x1,303:15608858,17723440
)
(1,303:15244768,18116660:364090,0,393220
x1,303:15608858,18116660
)
]
)
[1,303:15608858,18542647:294003,1788747,0
(1,303:15608858,17049540:294003,295640,0
x1,303:15870093,17049540
)
(1,303:15608858,18542647:294003,295640,0
x1,303:15870093,18542647
)
]
g1,303:16012085,17887280
x1,303:16194130,17887280
)
$1,303:16194130,17887280
k1,303:16446016,17887280:251886
)
g1,303:17101376,17887280
)
]
)
(1,305:17381192,16882773:1456200,446948,116320
(1,305:17381192,16882773:1456200,446948,116320
x1,305:18619160,16882773
x1,305:18837392,16882773
)
)
)
(1,308:3296451,19844749:15540941,455111,141880
h1,307:3296451,19844749:786432,0,0
x1,307:4628795,19844749
k1,307:4753455,19844749:124660
x1,307:5700429,19844749
k1,307:5825088,19844749:124659
x1,307:8173222,19844749
k1,307:8305718,19844749:132496
x1,307:9069862,19844749
k1,307:9194521,19844749:124659
x1,307:9922608,19844749
k1,307:10047268,19844749:124660
x1,307:10848107,19844749
k1,307:10972767,19844749:124660
x1,307:13847789,19844749
k1,307:13972448,19844749:124659
$1,307:13972448,19844749
x1,307:14354743,19844749
(1,307:14354743,19943052:230742,282169,0
x1,307:14552717,19943052
)
$1,307:14585485,19844749
k1,307:14710145,19844749:124660
x1,307:15656481,19844749
k1,307:15781140,19844749:124659
$1,307:15781140,19844749
x1,307:16163435,19844749
$1,307:16163435,19844749
k1,307:16288095,19844749:124660
x1,307:18837392,19844749
k1,307:18837392,19844749:0
)
(1,308:3296451,20631181:15540941,298188,7531
x1,308:3842355,20631181
k1,308:18837392,20631181:14995037
g1,308:18837392,20631181
)
(1,310:3588899,22518534:14956045,1074863,880735
(1,308:3588899,22518534:0,0,0
$1,308:3588899,22518534
(1,308:3588899,21732102:0,0,0
)
$1,308:3588899,22518534
)
x1,308:3971194,22518534
(1,310:3971194,22616837:230742,282169,0
x1,310:4169168,22616837
)
g1,310:4383976,22518534
x1,310:4893702,22518534
g1,310:5075742,22518534
x1,310:5458037,22518534
g1,310:5640077,22518534
x1,310:6149803,22518534
g1,310:6331843,22518534
(1,310:6331843,22518534:12213101,1074863,880735
(1,310:6331843,22518534:12213101,1074863,880735
h1,310:6331843,22518534:78643,0,0
[1,310:6410486,22518534:12055815,1074863,880735
(1,310:6410486,21977136:12055815,533465,285812
(1,310:6410486,21485612:691771,0,655368
x1,310:7102257,21485612
)
(1,310:7102257,22173747:715239,197518,89201
x1,310:7768268,22173747
)
x1,310:8595510,21977136
(1,310:8595510,22075439:715239,197518,89201
x1,310:9261521,22075439
)
g1,310:9456381,21977136
x1,310:9966107,21977136
g1,310:10111739,21977136
x1,310:10638302,21977136
x1,310:10964616,21977136
g1,310:11073840,21977136
(1,310:11073840,21977136:546135,455111,0
x1,309:11619975,21977136
)
x1,310:12202519,21977136
g1,310:12348151,21977136
x1,310:12857877,21977136
g1,310:13003509,21977136
x1,310:13290002,21977136
[1,310:13290002,22139152:715239,695481,89201
(1,310:13364185,21739311:294003,295640,0
x1,310:13625420,21739311
)
(1,310:13290002,22139152:715239,197518,89201
x1,310:13956013,22139152
)
]
x1,310:14260104,21977136
g1,310:14405736,21977136
x1,310:14915462,21977136
g1,310:15061094,21977136
x1,310:15402200,21977136
(1,310:15402200,22075439:715239,197518,89201
x1,310:16068211,22075439
)
g1,310:16226663,21977136
(1,310:16226663,21977136:546135,455111,0
x1,309:16772798,21977136
)
x1,310:17314154,21977136
[1,310:17314154,22139152:715239,695481,89201
(1,310:17388337,21739311:294003,295640,0
x1,310:17649572,21739311
)
(1,310:17314154,22139152:715239,197518,89201
x1,310:17980165,22139152
)
]
x1,310:18466301,21977136
)
(1,310:6410486,23137121:12055815,690682,262147
k1,310:8390683,23137121:1980197
(1,310:8390683,23137121:7801419,557060,229380
[1,310:8390683,22580061:364090,0,786440
(1,310:8390683,22580061:364090,0,393220
x1,310:8754773,22580061
)
(1,310:8390683,22973281:364090,0,393220
x1,310:8754773,22973281
)
]
x1,310:9096104,23137121
(1,310:9184395,22947795:294003,295640,0
x1,310:9445630,22947795
)
g1,310:9624030,23137121
x1,310:10133756,23137121
g1,310:10279388,23137121
(1,310:10279388,23137121:418521,553676,225995
(1,310:10279388,23137121:418521,553676,225995
h1,310:10279388,23137121:78643,0,0
[1,310:10358031,23137121:261235,553676,225995
(1,310:10358031,22879085:261235,295640,0
x1,310:10619266,22879085
)
(1,310:10358031,23363115:261235,295640,0
x1,310:10619266,23363115
)
]
h1,310:10619266,23137121:78643,0,0
)
)
x1,310:11408613,23137121
(1,310:11462498,22947795:301284,213447,0
x1,310:11731014,22947795
)
x1,310:12561228,23137121
x1,310:12981296,23137121
(1,310:13019069,22947795:294003,295640,0
x1,310:13280304,22947795
)
x1,310:13567935,23137121
g1,310:13713567,23137121
x1,310:14223293,23137121
g1,310:14368925,23137121
x1,310:15279146,23137121
(1,310:15279146,22947795:294003,295640,0
x1,310:15540381,22947795
)
x1,310:15828012,23137121
[1,310:15828012,22580061:364090,0,786440
(1,310:15828012,22580061:364090,0,393220
x1,310:16192102,22580061
)
(1,310:15828012,22973281:364090,0,393220
x1,310:16192102,22973281
)
]
)
[1,310:16192102,23399268:294003,952829,0
(1,310:16192102,22742079:294003,295640,0
x1,310:16453337,22742079
)
(1,310:16192102,23399268:294003,295640,0
x1,310:16453337,23399268
)
]
k1,310:18466301,23137121:1980196
)
]
h1,310:18466301,22518534:78643,0,0
)
)
)
(1,310:17381192,23911753:1456200,446948,116320
(1,310:17381192,23911753:1456200,446948,116320
x1,310:18619160,23911753
x1,310:18837392,23911753
)
)
(1,312:3296451,24698185:15540941,491520,187504
x1,312:5117025,24698185
k1,311:5273813,24698185:156788
x1,311:6256835,24698185
k1,311:6413624,24698185:156789
x1,311:7214463,24698185
k1,311:7371251,24698185:156788
x1,311:7698931,24698185
x1,311:9720681,24698185
k1,311:9877470,24698185:156789
$1,311:9877470,24698185
x1,311:10491644,24698185
(1,311:10491644,24796488:715239,197518,89201
x1,311:11157655,24796488
)
x1,311:11534564,24698185
$1,311:11534564,24698185
k1,311:11691352,24698185:156788
x1,311:12491536,24698185
k1,311:12648324,24698185:156788
x1,311:15505675,24698185
k1,311:15663874,24698185:158199
x1,311:16028240,24698185
k1,311:16185029,24698185:156789
x1,311:16767637,24698185
x1,311:18170741,24698185
k1,311:18327529,24698185:156788
x1,311:18837392,24698185
k1,311:18837392,24698185:0
)
(1,312:3296451,25484617:15540941,446948,141880
x1,312:4388922,25484617
x1,311:4670074,25484617
g1,311:4833914,25484617
x1,311:5634753,25484617
g1,311:5798593,25484617
x1,311:7982887,25484617
g1,311:8146727,25484617
x1,311:8692639,25484617
g1,311:8856479,25484617
x1,311:9657318,25484617
g1,311:9821158,25484617
x1,311:11059116,25484617
x1,311:12353443,25484617
g1,311:12517283,25484617
x1,311:13645802,25484617
k1,312:18837392,25484617:5191590
g1,312:18837392,25484617
)
(1,314:3624132,27010472:15213260,566233,458752
(1,314:3624132,27010472:13429380,566233,458752
(1,312:3624132,27010472:0,0,0
$1,312:3624132,27010472
(1,312:3624132,26224040:0,0,0
)
$1,312:3624132,27010472
)
k1,314:3733356,27010472:109224
[1,314:3733356,27010472:1092270,437688,458752
[1,314:3733356,27010472:1092270,437688,0
(1,314:3733356,27010472:1092270,437688,0
x1,313:4825626,27010472
)
]
(1,314:3733356,27403688:1092270,197518,0
k1,314:4132137,27403688:398781
x1,314:4373825,27403688
k1,314:4825626,27403688:398780
)
]
k1,313:4952570,27010472:126944
k1,314:5061794,27010472:109224
x1,314:5382649,27010472
x1,314:5994548,27010472
x1,314:6323594,27010472
k1,314:6505634,27010472:182040
x1,314:7015360,27010472
k1,314:7197400,27010472:182040
x1,314:7793369,27010472
k1,314:7802348,27010472:8979
x1,314:8312074,27010472
k1,314:8321053,27010472:8979
x1,314:8847616,27010472
x1,314:9173930,27010472
k1,314:9283154,27010472:109224
(1,314:9283154,27010472:546135,455111,0
x1,313:9829289,27010472
)
x1,314:10411833,27010472
k1,314:10420813,27010472:8980
x1,314:10930539,27010472
k1,314:10939518,27010472:8979
x1,314:11226011,27010472
x1,314:11555057,27010472
k1,314:11564036,27010472:8979
x1,314:12073762,27010472
k1,314:12082741,27010472:8979
x1,314:12423847,27010472
k1,314:12533071,27010472:109224
(1,314:12533071,27010472:546135,455111,0
x1,313:13079206,27010472
)
x1,314:13620562,27010472
x1,314:13949608,27010472
k1,314:13958587,27010472:8979
x1,314:14468313,27010472
k1,314:14477292,27010472:8979
x1,314:15413534,27010472
k1,314:15496696,27010472:8979
x1,314:16006422,27010472
k1,314:16015401,27010472:8979
x1,314:16577464,27010472
(1,314:16577464,26739879:294003,295640,0
x1,314:16838699,26739879
)
x1,314:17053512,27010472
)
(1,314:17381192,27010472:1456200,446948,116320
(1,314:17381192,27010472:1456200,446948,116320
x1,314:18619160,27010472
x1,314:18837392,27010472
)
)
)
(1,316:3296451,28765704:15540941,491520,163840
x1,316:3806314,28765704
k1,315:4039481,28765704:233167
x1,315:5641168,28765704
k1,315:5874336,28765704:233168
$1,315:5874336,28765704
x1,315:6400899,28765704
$1,315:6472350,28765704
k1,315:6705517,28765704:233167
x1,315:7142628,28765704
k1,315:7375795,28765704:233167
x1,315:7666771,28765704
k1,315:7899938,28765704:233167
x1,315:9356775,28765704
x1,315:9668071,28765704
x1,315:9949223,28765704
k1,315:10182391,28765704:233168
x1,315:11165413,28765704
x1,315:11992477,28765704
x1,315:12130108,28765704
k1,315:12380606,28765704:250498
$1,315:12380606,28765704
x1,315:12721712,28765704
k1,315:13032134,28765704:310422
x1,315:13469042,28765704
k1,315:13779464,28765704:310422
x1,315:14471235,28765704
k1,315:14580459,28765704:109224
x1,315:15107022,28765704
x1,315:15360518,28765704
$1,315:15360518,28765704
k1,315:15593685,28765704:233167
x1,315:16030796,28765704
k1,315:16263964,28765704:233168
x1,315:16554940,28765704
k1,315:16788107,28765704:233167
x1,315:18244944,28765704
x1,315:18556240,28765704
x1,315:18837392,28765704
k1,315:18837392,28765704:0
)
(1,316:3296451,29552136:15540941,446948,141880
x1,316:4279473,29552136
x1,315:5106537,29552136
x1,315:5234337,29552136
k1,315:5467012,29552136:232675
$1,315:5467012,29552136
x1,315:5861898,29552136
k1,315:6062156,29552136:200258
x1,315:6571882,29552136
k1,315:6772141,29552136:200259
x1,315:7099822,29552136
$1,315:7099822,29552136
k1,315:7273500,29552136:173678
x1,315:8219836,29552136
k1,315:8393515,29552136:173679
$1,315:8393515,29552136
x1,315:8700715,29552136
$1,315:8700715,29552136
k1,315:8874393,29552136:173678
x1,315:9674577,29552136
k1,315:9848255,29552136:173678
x1,315:10540311,29552136
x1,315:11149143,29552136
k1,315:11322821,29552136:173678
x1,315:14361683,29552136
k1,315:14594358,29552136:232675
x1,315:15213014,29552136
x1,315:15451565,29552136
k1,315:15625243,29552136:173678
x1,315:16644979,29552136
k1,315:16818658,29552136:173679
$1,315:16818658,29552136
x1,315:17105151,29552136
$1,315:17179334,29552136
k1,315:17353012,29552136:173678
x1,315:17862875,29552136
k1,315:18036553,29552136:173678
x1,315:18837392,29552136
k1,315:18837392,29552136:0
)
(1,316:3296451,30338568:15540941,491520,163840
x1,316:4825385,30338568
x1,315:5282160,30338568
k1,315:5483326,30338568:201166
$1,315:5483326,30338568
x1,315:6175097,30338568
k1,315:6284321,30338568:109224
x1,315:6794047,30338568
$1,315:6794047,30338568
x1,315:6957887,30338568
k1,315:7273026,30338568:315139
x1,315:8438241,30338568
k1,315:8639407,30338568:201166
x1,315:9076518,30338568
k1,315:9277685,30338568:201167
x1,315:9568661,30338568
k1,315:9769827,30338568:201166
x1,315:10716163,30338568
x1,315:11017634,30338568
x1,315:11298786,30338568
x1,315:11616642,30338568
k1,315:11817808,30338568:201166
x1,315:15131258,30338568
k1,315:15332424,30338568:201166
x1,315:17680558,30338568
k1,315:17891056,30338568:210498
x1,315:18837392,30338568
k1,315:18837392,30338568:0
)
(1,316:3296451,31125000:15540941,446948,141880
x1,316:4097290,31125000
k1,315:4256530,31125000:159240
x1,315:6514206,31125000
k1,315:6673446,31125000:159240
x1,315:8383918,31125000
k1,315:8543158,31125000:159240
x1,315:9198518,31125000
x1,315:9982982,31125000
k1,315:10142222,31125000:159240
x1,315:11161948,31125000
k1,315:11321187,31125000:159239
x1,315:12631234,31125000
k1,315:12790474,31125000:159240
x1,315:14173258,31125000
k1,315:14332498,31125000:159240
x1,315:17062713,31125000
k1,315:17221953,31125000:159240
x1,315:17877313,31125000
k1,315:18036553,31125000:159240
x1,315:18837392,31125000
k1,315:18837392,31125000:0
)
(1,316:3296451,31911432:15540941,455111,9168
x1,316:3624131,31911432
x1,315:4699562,31911432
g1,315:4863402,31911432
x1,315:5409314,31911432
g1,315:5573154,31911432
$1,315:5573154,31911432
x1,315:5914260,31911432
$1,315:5914260,31911432
x1,315:6078100,31911432
k1,316:18837392,31911432:12759292
g1,316:18837392,31911432
)
(1,318:4607173,33348246:14230219,491520,163840
(1,317:4607173,33348246:0,300151,0
g1,317:4607173,33348246
g1,317:3624131,33348246
g1,317:3296451,33348246
(1,317:3296451,33348246:983042,300151,0
k1,317:4279493,33348246:983042
(1,317:4279493,33348246:0,300151,0
k1,317:4050117,33348246:-229376
x1,317:4279493,33348246
)
)
g1,317:4607173,33348246
)
x1,317:5881173,33348246
k1,317:6131772,33348246:250599
x1,317:6641635,33348246
k1,317:7018314,33348246:376679
$1,317:7018314,33348246
x1,317:7359420,33348246
k1,317:7702122,33348246:342702
x1,317:8211848,33348246
k1,317:8554551,33348246:342703
x1,317:8882232,33348246
$1,317:8882232,33348246
x1,317:9046072,33348246
k1,317:9509510,33348246:463438
x1,317:10528590,33348246
k1,317:10779189,33348246:250599
x1,317:11980443,33348246
k1,317:12231042,33348246:250599
$1,317:12231042,33348246
x1,317:13081874,33348246
k1,317:13191098,33348246:109224
(1,317:13191098,33348246:546135,455111,0
x1,317:13737233,33348246
)
x1,317:14278589,33348246
x1,317:14607635,33348246
$1,317:14607635,33348246
k1,317:14858235,33348246:250600
x1,317:15185915,33348246
x1,317:17098882,33348246
k1,317:17349481,33348246:250599
x1,317:18295817,33348246
k1,317:18546416,33348246:250599
x1,317:18837392,33348246
k1,317:18837392,33348246:0
)
(1,318:4607173,34134678:14230219,451272,141880
x1,318:6463141,34134678
k1,317:6666648,34134678:203507
x1,317:7212560,34134678
k1,317:7416068,34134678:203508
x1,317:7743748,34134678
x1,317:9510570,34134678
k1,317:9714077,34134678:203507
$1,317:9714077,34134678
x1,317:10021277,34134678
(1,317:10021277,33896853:301284,213447,0
x1,317:10289793,33896853
)
k1,317:10578058,34134678:255497
x1,317:11087784,34134678
k1,317:11343281,34134678:255497
x1,317:11670962,34134678
k1,317:11845977,34134678:175015
x1,317:12355703,34134678
k1,317:12530718,34134678:175015
x1,317:12837918,34134678
$1,317:12837918,34134678
k1,317:13041425,34134678:203507
x1,317:13987761,34134678
x1,317:14289232,34134678
x1,317:15225727,34134678
k1,317:15429235,34134678:203508
x1,317:16376209,34134678
k1,317:16579716,34134678:203507
x1,317:18837392,34134678
k1,317:18837392,34134678:0
)
(1,318:4607173,34921110:14230219,446948,141880
x1,318:5117036,34921110
g1,317:5280876,34921110
x1,317:6554876,34921110
g1,317:6718716,34921110
x1,317:7210236,34921110
g1,317:7413396,34921110
x1,317:8432476,34921110
g1,317:8596316,34921110
x1,317:10708513,34921110
g1,317:10872353,34921110
x1,317:11309464,34921110
g1,317:11473304,34921110
x1,317:11983167,34921110
x1,317:12294463,34921110
x1,317:12903295,34921110
g1,317:13067135,34921110
x1,317:13722495,34921110
k1,318:18837392,34921110:5114897
g1,318:18837392,34921110
)
(1,320:4607173,37095800:14230219,1227851,819210
(1,318:4607173,37095800:0,0,0
$1,318:4607173,37095800
(1,318:4607173,36309368:0,0,0
)
$1,318:4607173,37095800
)
x1,318:4893666,37095800
(1,320:4893666,37194103:759589,282169,89201
x1,320:5620487,37194103
)
g1,320:5835295,37095800
x1,320:6345021,37095800
g1,320:6527061,37095800
[1,320:6527061,37095800:1219702,282168,0
(1,320:6527061,37095800:1219702,282168,0
x1,319:7746763,37095800
)
]
g1,320:7855987,37095800
(1,320:7855987,37095800:11451123,1227851,819210
(1,320:7855987,35975124:527931,26213,1939886
x1,320:8383918,35975124
)
x1,320:8893644,37095800
g1,320:9002868,37095800
x1,320:9330549,37095800
g1,320:9476181,37095800
x1,320:9985907,37095800
g1,320:10131539,37095800
(1,320:10131539,37095800:484967,865699,449545
(1,320:10131539,37095800:484967,865699,449545
h1,320:10131539,37095800:78643,0,0
[1,320:10210182,37095800:327681,865699,449545
(1,320:10210182,36652444:327681,422343,0
x1,320:10537863,36652444
)
(1,320:10210182,37545344:327681,422343,0
x1,320:10537863,37545344
)
]
h1,320:10537863,37095800:78643,0,0
)
)
g1,320:10725730,37095800
(1,320:10725730,37095800:8053449,1227851,819210
(1,320:10725730,35975124:518828,26213,1939886
x1,320:11244558,35975124
)
x1,320:11572239,37095800
g1,320:11717871,37095800
x1,320:12227597,37095800
g1,320:12373229,37095800
x1,320:12680429,37095800
g1,320:12826061,37095800
x1,320:13335787,37095800
g1,320:13481419,37095800
(1,320:13481419,37095800:4778932,1227851,764461
(1,320:13481419,35920375:655361,26213,1939886
x1,320:14136780,35920375
)
[1,320:14136780,37095800:4123571,1227851,576976
(1,320:14136780,37095800:4123571,891184,576976
x1,320:14719324,37095800
g1,320:14864956,37095800
x1,320:15374682,37095800
g1,320:15520314,37095800
x1,320:16082377,37095800
(1,320:16082377,36906474:294003,295640,0
x1,320:16343612,36906474
)
g1,320:16522012,37095800
x1,320:17031738,37095800
g1,320:17177370,37095800
(1,320:17177370,37095800:1082981,891184,576976
(1,320:17177370,37095800:1082981,891184,576976
h1,320:17177370,37095800:78643,0,0
[1,320:17256013,37095800:925695,891184,576976
(1,320:17256013,36652444:925695,447828,0
x1,320:18110257,36652444
)
(1,320:17256013,37545344:925695,282168,127431
k1,320:17521418,37545344:265405
x1,320:17916304,37545344
k1,320:18181708,37545344:265404
)
]
h1,320:18181708,37095800:78643,0,0
)
)
)
]
)
(1,320:18260351,35975124:518828,26213,1939886
x1,320:18779179,35975124
)
)
(1,320:18779179,35975124:527931,26213,1939886
x1,320:19307110,35975124
)
)
g1,320:19416334,37095800
x1,320:19598379,37095800
)
(1,320:17381192,38427494:1456200,446948,116320
(1,320:17381192,38427494:1456200,446948,116320
x1,320:18619160,38427494
x1,320:18837392,38427494
)
)
(1,322:4607173,39906341:14230219,455111,141880
(1,321:4607173,39906341:0,300151,0
g1,321:4607173,39906341
g1,321:3624131,39906341
g1,321:3296451,39906341
(1,321:3296451,39906341:983042,300151,0
k1,321:4279493,39906341:983042
(1,321:4279493,39906341:0,300151,0
k1,321:4050117,39906341:-229376
x1,321:4279493,39906341
)
)
g1,321:4607173,39906341
)
x1,321:5881173,39906341
k1,321:6056804,39906341:175631
x1,321:6566667,39906341
k1,321:6793408,39906341:226741
$1,321:6793408,39906341
x1,321:7121089,39906341
k1,321:7324963,39906341:203874
x1,321:7834689,39906341
k1,321:8038562,39906341:203873
x1,321:8379668,39906341
k1,321:8583542,39906341:203874
x1,321:9093268,39906341
k1,321:9297142,39906341:203874
x1,321:9823705,39906341
$1,321:9895156,39906341
x1,321:10058996,39906341
k1,321:10297528,39906341:238532
x1,321:11316608,39906341
k1,321:11492238,39906341:175630
x1,321:13276099,39906341
x1,321:13587395,39906341
x1,321:13868547,39906341
k1,321:14044178,39906341:175631
x1,321:16228472,39906341
k1,321:16404102,39906341:175630
x1,321:16841213,39906341
k1,321:17016844,39906341:175631
x1,321:18837392,39906341
k1,321:18837392,39906341:0
)
(1,322:4607173,40692773:14230219,491520,163840
x1,322:5553509,40692773
x1,321:5854980,40692773
x1,321:6136132,40692773
x1,321:6453988,40692773
k1,321:6655883,40692773:201895
x1,321:7165746,40692773
k1,321:7367642,40692773:201896
x1,321:8168481,40692773
k1,321:8370376,40692773:201895
x1,321:9899310,40692773
x1,321:10356085,40692773
k1,321:10557981,40692773:201896
$1,321:10557981,40692773
x1,321:11322570,40692773
k1,321:11431794,40692773:109224
x1,321:12014338,40692773
$1,321:12014338,40692773
k1,321:12216233,40692773:201895
x1,321:13381447,40692773
k1,321:13583342,40692773:201895
$1,321:13583342,40692773
x1,321:13904197,40692773
x1,321:15321873,40692773
k1,321:15574385,40692773:252512
x1,321:16084111,40692773
k1,321:16336623,40692773:252512
x1,321:16657478,40692773
x1,321:18075154,40692773
k1,321:18327666,40692773:252512
x1,321:18837392,40692773
k1,322:18837392,40692773:0
)
(1,322:4607173,41479205:14230219,446948,141880
x1,322:5772260,41479205
$1,321:5772260,41479205
x1,321:5936100,41479205
k1,321:6143419,41479205:207319
x1,321:6798770,41479205
x1,321:10021782,41479205
k1,321:10187009,41479205:165227
x1,321:11352223,41479205
k1,321:11517449,41479205:165226
x1,321:13373400,41479205
k1,321:13538627,41479205:165227
x1,321:14048490,41479205
k1,321:14213716,41479205:165226
$1,321:14213716,41479205
x1,321:14500209,41479205
$1,321:14574392,41479205
x1,321:14738232,41479205
k1,321:14903805,41479205:165573
x1,321:15667949,41479205
k1,321:15833176,41479205:165227
x1,321:17689144,41479205
k1,321:17854370,41479205:165226
x1,321:18837392,41479205
k1,321:18837392,41479205:0
)
(1,322:4607173,42265637:14230219,446948,141880
x1,322:5408012,42265637
k1,321:5615159,42265637:207147
x1,321:7727356,42265637
k1,321:7934503,42265637:207147
x1,321:8371614,42265637
k1,321:8578761,42265637:207147
x1,321:9379600,42265637
k1,321:9586747,42265637:207147
x1,321:11370626,42265637
k1,321:11577774,42265637:207148
x1,321:12560141,42265637
k1,321:12767288,42265637:207147
x1,321:13895152,42265637
k1,321:14102299,42265637:207147
x1,321:15449705,42265637
k1,321:15656852,42265637:207147
x1,321:16202764,42265637
k1,321:16409911,42265637:207147
x1,321:17210750,42265637
k1,321:17417897,42265637:207147
x1,321:18837392,42265637
k1,321:18837392,42265637:0
)
(1,322:4607173,43052069:14230219,446948,141880
x1,322:7592961,43052069
k1,322:18837392,43052069:11244431
g1,322:18837392,43052069
)
(1,325:5231343,44897375:13606049,898467,576976
(1,325:5231343,44897375:11525679,898467,576976
(1,322:5231343,44897375:0,0,0
$1,322:5231343,44897375
(1,322:5231343,44110943:0,0,0
)
$1,322:5231343,44897375
)
x1,322:6445353,44897375
g1,325:6627393,44897375
x1,325:7137119,44897375
g1,325:7319159,44897375
x1,325:7693715,44897375
(1,325:7693715,44626782:294003,295640,0
x1,325:7954950,44626782
)
g1,325:8133350,44897375
x1,325:8643076,44897375
g1,325:8788708,44897375
x1,325:9350771,44897375
g1,325:9496403,44897375
x1,325:10006129,44897375
g1,325:10151761,44897375
x1,325:11108861,44897375
(1,325:11108861,44626782:294003,295640,0
x1,325:11370096,44626782
)
g1,325:11548496,44897375
x1,325:12058222,44897375
g1,325:12203854,44897375
x1,325:12765917,44897375
g1,325:12911549,44897375
x1,325:13421275,44897375
g1,325:13566907,44897375
(1,325:13566907,44897375:879853,891184,576976
(1,325:13566907,44897375:879853,891184,576976
h1,325:13566907,44897375:78643,0,0
[1,325:13645550,44897375:722567,891184,576976
(1,325:13645550,44454019:722567,447828,0
k1,325:13707827,44454019:62277
x1,325:14234390,44454019
k1,325:14368117,44454019:62276
)
(1,325:13645550,45346919:722567,422343,127431
x1,325:14368117,45346919
)
]
h1,325:14368117,44897375:78643,0,0
)
)
x1,325:15076179,44897375
g1,325:15221811,44897375
x1,325:15731537,44897375
g1,325:15877169,44897375
(1,325:15877169,44897375:879853,898467,576976
(1,325:15877169,44897375:879853,898467,576976
h1,325:15877169,44897375:78643,0,0
[1,325:15955812,44897375:722567,898467,576976
(1,325:15955812,44454019:722567,455111,0
k1,325:16146543,44454019:190731
x1,325:16487649,44454019
k1,325:16678379,44454019:190730
)
(1,325:15955812,45346919:722567,422343,127431
x1,325:16678379,45346919
)
]
h1,325:16678379,44897375:78643,0,0
)
)
)
(1,325:17381192,44897375:1456200,446948,116320
(1,325:17381192,44897375:1456200,446948,116320
x1,325:18619160,44897375
x1,325:18837392,44897375
)
)
)
(1,327:4607173,46770830:14230219,491520,163840
x1,327:5117036,46770830
g1,326:5280876,46770830
x1,326:6081715,46770830
g1,326:6245555,46770830
x1,326:7774489,46770830
x1,326:8231264,46770830
g1,326:8395104,46770830
$1,326:8395104,46770830
x1,326:9159693,46770830
g1,326:9268917,46770830
x1,326:9851461,46770830
$1,326:9851461,46770830
x1,326:10015301,46770830
k1,327:18837392,46770830:8822091
g1,327:18837392,46770830
)
]
g1,378:18837392,46770830
)
k1,378:19577437,46770830:740045
r1,378:19577437,46770830:0,42034544,0
k1,378:20317481,46770830:740044
(1,378:20317481,46770830:15540941,42034544,0
[1,378:20317481,46770830:15540941,42034544,0
[1,358:20317481,18489430:15540941,13753144,0
[1,358:20317481,18489430:15540941,13753144,0
(1,356:20317481,16392278:15540941,11655992,0
g1,356:20317481,16392278
h1,355:20317481,16392278:0,0,0
(1,355:20317481,16392278:15540941,11655992,0
(1,355:20317481,16392278:15541362,11656021,0
(1,355:20317481,16392278:15541362,11656021,0
(1,355:20317481,16392278:0,11656021,0
(1,355:20317481,16392278:0,25901568,0
(1,355:20317481,16392278:34535424,25901568,0
)
k1,355:20317481,16392278:-34535424
)
)
g1,355:35858843,16392278
)
)
)
g1,356:35858422,16392278
g1,356:35858422,16392278
)
(1,356:20317481,18273159:15540941,1225521,216271
h1,356:20317481,18273159:0,0,0
g1,356:20317481,18273159
[1,356:20317481,18273159:15540941,1225521,216271
(1,356:20317481,17552263:15540941,504625,127692
h1,356:20317481,17552263:0,0,0
x1,356:21857495,17552263
k1,356:22078195,17552263:220700
x1,356:22848501,17552263
k1,356:23251075,17552263:402574
r1,378:23251075,17552263:0,632317,127692
k1,356:23251075,17552263:0
x1,356:24168246,17552263
k1,356:24388946,17552263:220700
x1,356:25601006,17552263
x1,356:25881172,17552263
x1,356:26134208,17552263
k1,356:26354907,17552263:220699
$1,356:26354907,17552263
x1,356:26767416,17552263
(1,356:26767416,17617798:273063,253405,0
x1,356:27007711,17617798
)
$1,356:27040479,17552263
k1,356:27261179,17552263:220700
x1,356:28407196,17552263
k1,356:28627895,17552263:220699
x1,356:29119216,17552263
k1,356:29339916,17552263:220700
x1,356:30060671,17552263
k1,356:30281370,17552263:220699
x1,356:31952323,17552263
k1,356:32173023,17552263:220700
x1,356:34204357,17552263
k1,356:34425056,17552263:220699
x1,356:34883933,17552263
k1,356:35104633,17552263:220700
x1,356:35858422,17552263
k1,356:35858422,17552263:0
)
(1,356:20317481,18273159:15540941,402253,216271
x1,356:21643971,18273159
g1,356:21826815,18273159
x1,356:23071327,18273159
g1,356:23218783,18273159
x1,356:24398431,18273159
g1,356:24545887,18273159
x1,356:26888627,18273159
g1,356:27036083,18273159
x1,356:27756838,18273159
g1,356:27904294,18273159
x1,356:29116354,18273159
x1,356:29396520,18273159
x1,356:29649556,18273159
g1,356:29797012,18273159
x1,356:30943029,18273159
g1,356:31090485,18273159
x1,356:33350066,18273159
g1,356:33497522,18273159
x1,356:33956399,18273159
g1,356:34103855,18273159
x1,356:35774824,18273159
r1,378:35774824,18273159:0,216271,216271
k1,356:35858422,18273159:83598
g1,356:35858422,18273159
)
]
g1,356:35858422,18273159
g1,356:35858422,18273159
)
]
]
(1,329:21628203,20574465:14230219,455111,141880
(1,328:21628203,20574465:0,300151,0
g1,328:21628203,20574465
g1,328:20645161,20574465
g1,328:20317481,20574465
(1,328:20317481,20574465:983042,300151,0
k1,328:21300523,20574465:983042
(1,328:21300523,20574465:0,300151,0
k1,328:21071147,20574465:-229376
x1,328:21300523,20574465
)
)
g1,328:21628203,20574465
)
x1,328:22902203,20574465
k1,328:23158651,20574465:256448
x1,328:23668514,20574465
k1,328:24056890,20574465:388376
$1,328:24056890,20574465
x1,328:24397996,20574465
k1,328:24751530,20574465:353534
x1,328:25261256,20574465
k1,328:25614789,20574465:353533
x1,328:26141352,20574465
$1,328:26212803,20574465
x1,328:26376643,20574465
k1,328:26857627,20574465:480984
x1,328:28022842,20574465
k1,328:28279290,20574465:256448
x1,328:28897946,20574465
x1,328:29209242,20574465
x1,328:29708626,20574465
k1,328:29965074,20574465:256448
x1,328:32112674,20574465
k1,328:32369122,20574465:256448
x1,328:32878985,20574465
k1,328:33135433,20574465:256448
x1,328:34336032,20574465
x1,328:34809200,20574465
x1,328:35858422,20574465
k1,328:35858422,20574465:0
)
(1,329:21628203,21360897:14230219,491520,163840
x1,329:21919179,21360897
x1,328:24985576,21360897
k1,328:25452496,21360897:466920
x1,328:25998408,21360897
k1,328:26250168,21360897:251760
x1,328:27197142,21360897
k1,328:27448902,21360897:251760
x1,328:28740598,21360897
k1,328:29014337,21360897:273739
x1,328:29815176,21360897
k1,328:30066936,21360897:251760
x1,328:31268190,21360897
k1,328:31519950,21360897:251760
$1,328:31519950,21360897
x1,328:32115919,21360897
k1,328:32326676,21360897:210757
x1,328:32836402,21360897
k1,328:33047159,21360897:210757
x1,328:33573722,21360897
x1,328:33900036,21360897
k1,328:34009260,21360897:109224
(1,328:34009260,21360897:546135,455111,0
x1,328:34555395,21360897
)
x1,328:35137939,21360897
k1,328:35348696,21360897:210757
x1,328:35858422,21360897
k1,329:35858422,21360897:0
)
(1,329:21628203,22147329:14230219,491520,163840
x1,329:21914696,22147329
x1,328:22243742,22147329
k1,328:22415115,22147329:171373
x1,328:22924841,22147329
k1,328:23096215,22147329:171374
x1,328:23437321,22147329
k1,328:23546545,22147329:109224
(1,328:23546545,22147329:546135,455111,0
x1,328:24092680,22147329
)
x1,328:24634036,22147329
x1,328:24963082,22147329
$1,328:24963082,22147329
k1,328:25161673,22147329:198591
x1,328:25489353,22147329
x1,328:27402320,22147329
k1,328:27600912,22147329:198592
x1,328:28547248,22147329
k1,328:28745839,22147329:198591
x1,328:29546678,22147329
k1,328:29745269,22147329:198591
x1,328:31637924,22147329
x1,328:32911931,22147329
k1,328:33110523,22147329:198592
x1,328:35222720,22147329
k1,328:35421311,22147329:198591
x1,328:35858422,22147329
k1,328:35858422,22147329:0
)
(1,329:21628203,22933761:14230219,446948,141880
x1,329:22138066,22933761
x1,328:22449362,22933761
x1,328:23058194,22933761
g1,328:23222034,22933761
x1,328:23877394,22933761
k1,329:35858422,22933761:11981028
g1,329:35858422,22933761
)
(1,331:22531195,25143343:13327227,1227851,819210
(1,331:22531195,25143343:10968035,1227851,819210
(1,329:22531195,25143343:0,0,0
$1,329:22531195,25143343
(1,329:22531195,24356911:0,0,0
)
$1,329:22531195,25143343
)
x1,329:22817688,25143343
(1,331:22817688,25241646:759589,282169,89201
x1,331:23544509,25241646
)
g1,331:23759317,25143343
x1,331:24269043,25143343
g1,331:24451083,25143343
[1,331:24451083,25143343:1092270,437688,0
(1,331:24451083,25143343:1092270,437688,0
x1,330:25543353,25143343
)
]
g1,331:25652577,25143343
(1,331:25652577,25143343:7555384,1227851,819210
(1,331:25652577,24022667:527931,26213,1939886
x1,331:26180508,24022667
)
x1,331:26690234,25143343
g1,331:26799458,25143343
(1,331:26799458,25143343:484967,865699,449545
(1,331:26799458,25143343:484967,865699,449545
h1,331:26799458,25143343:78643,0,0
[1,331:26878101,25143343:327681,865699,449545
(1,331:26878101,24699987:327681,422343,0
x1,331:27205782,24699987
)
(1,331:26878101,25592887:327681,422343,0
x1,331:27205782,25592887
)
]
h1,331:27205782,25143343:78643,0,0
)
)
g1,331:27393649,25143343
(1,331:27393649,25143343:5286381,1227851,819210
(1,331:27393649,24022667:518828,26213,1939886
x1,331:27912477,24022667
)
x1,331:28219677,25143343
g1,331:28365309,25143343
x1,331:28875035,25143343
g1,331:29020667,25143343
(1,331:29020667,25143343:3140535,1227851,764461
(1,331:29020667,23967918:655361,26213,1939886
x1,331:29676028,23967918
)
[1,331:29676028,25143343:2485174,1227851,576976
(1,331:29676028,25143343:2485174,891184,576976
x1,331:29983228,25143343
(1,331:29983228,24954017:294003,295640,0
x1,331:30244463,24954017
)
g1,331:30422863,25143343
x1,331:30932589,25143343
g1,331:31078221,25143343
(1,331:31078221,25143343:1082981,891184,576976
(1,331:31078221,25143343:1082981,891184,576976
h1,331:31078221,25143343:78643,0,0
[1,331:31156864,25143343:925695,891184,576976
(1,331:31156864,24699987:925695,447828,0
x1,331:32011108,24699987
)
(1,331:31156864,25592887:925695,282168,127431
k1,331:31422269,25592887:265405
x1,331:31817155,25592887
k1,331:32082559,25592887:265404
)
]
h1,331:32082559,25143343:78643,0,0
)
)
)
]
)
(1,331:32161202,24022667:518828,26213,1939886
x1,331:32680030,24022667
)
)
(1,331:32680030,24022667:527931,26213,1939886
x1,331:33207961,24022667
)
)
g1,331:33317185,25143343
x1,331:33499230,25143343
)
(1,331:34402222,25143343:1456200,446948,116320
(1,331:34402222,25143343:1456200,446948,116320
x1,331:35640190,25143343
x1,331:35858422,25143343
)
)
)
(1,334:20317481,27675024:15540941,491520,187504
x1,334:20681857,27675024
x1,333:21217945,27675024
k1,333:21432783,27675024:214838
x1,333:22233622,27675024
k1,333:22448460,27675024:214838
x1,333:23831244,27675024
k1,333:24046082,27675024:214838
x1,333:24373762,27675024
k1,333:24588600,27675024:214838
x1,333:25534936,27675024
k1,333:25749774,27675024:214838
x1,333:26241294,27675024
k1,333:26468882,27675024:227588
x1,333:26833248,27675024
k1,333:27048086,27675024:214838
x1,333:27848925,27675024
x1,333:28388276,27675024
k1,333:28603114,27675024:214838
$1,333:28603114,27675024
x1,333:29124855,27675024
x1,333:29980467,27675024
$1,333:29980467,27675024
k1,333:30195305,27675024:214838
x1,333:30705168,27675024
k1,333:30920006,27675024:214838
x1,333:32048525,27675024
x1,333:33177044,27675024
k1,333:33391882,27675024:214838
$1,333:33391882,27675024
x1,333:33678375,27675024
(1,333:33678375,27773327:759589,282169,89201
x1,333:34405196,27773327
)
$1,333:34437964,27675024
x1,333:34601804,27675024
k1,333:34957958,27675024:356154
x1,333:35322334,27675024
x1,333:35858422,27675024
k1,333:35858422,27675024:0
)
(1,334:20317481,28461456:15540941,446948,141880
x1,334:21118320,28461456
k1,333:21378184,28461456:259864
x1,333:22506040,28461456
k1,333:22765905,28461456:259865
x1,333:23257425,28461456
k1,333:23541294,28461456:283869
x1,333:23905660,28461456
k1,333:24165525,28461456:259865
x1,333:24748133,28461456
x1,333:26151237,28461456
k1,333:26411101,28461456:259864
x1,333:26920964,28461456
k1,333:27180829,28461456:259865
x1,333:28309348,28461456
x1,333:29437867,28461456
k1,333:29697731,28461456:259864
x1,333:30644067,28461456
k1,333:30903931,28461456:259864
x1,333:31450490,28461456
x1,333:32141881,28461456
k1,333:32401746,28461456:259865
x1,333:33202585,28461456
k1,333:33462449,28461456:259864
x1,333:34554264,28461456
x1,333:34881944,28461456
x1,333:35183415,28461456
x1,333:35640190,28461456
x1,333:35858422,28461456
k1,334:35858422,28461456:0
)
(1,334:20317481,29247888:15540941,446948,141880
x1,334:21191065,29247888
k1,333:21338289,29247888:147224
x1,333:21884201,29247888
k1,333:22031425,29247888:147224
x1,333:22832264,29247888
k1,333:22979488,29247888:147224
x1,333:24108007,29247888
x1,333:25054343,29247888
x1,333:25891886,29247888
k1,333:26039110,29247888:147224
x1,333:26839949,29247888
x1,333:27750227,29247888
k1,333:27897452,29247888:147225
x1,333:28443364,29247888
k1,333:28590588,29247888:147224
x1,333:29391427,29247888
k1,333:29538651,29247888:147224
x1,333:30157307,29247888
x1,333:30958146,29247888
k1,333:31105370,29247888:147224
x1,333:32270593,29247888
x1,333:32925953,29247888
x1,333:34091158,29247888
k1,333:34238382,29247888:147224
x1,333:34456614,29247888
x1,333:35476350,29247888
x1,333:35858422,29247888
k1,333:35858422,29247888:0
)
(1,334:20317481,30034320:15540941,491520,163840
x1,334:21919168,30034320
k1,333:22093385,30034320:174217
x1,333:23149152,30034320
k1,333:23323368,30034320:174216
x1,333:24124207,30034320
x1,333:24663558,30034320
k1,333:24837775,30034320:174217
$1,333:24837775,30034320
x1,333:25359516,30034320
x1,333:26215128,30034320
$1,333:26215128,30034320
x1,333:26378968,30034320
k1,333:26613257,30034320:234289
x1,333:28087809,30034320
k1,333:28264620,30034320:176811
x1,333:29065459,30034320
k1,333:29239675,30034320:174216
x1,333:29567355,30034320
x1,333:29885211,30034320
x1,333:30166363,30034320
x1,333:31039937,30034320
k1,333:31214154,30034320:174217
x1,333:32379359,30034320
k1,333:32553575,30034320:174216
x1,333:33499911,30034320
k1,333:33674128,30034320:174217
x1,333:34984830,30034320
x1,333:35858422,30034320
k1,333:35858422,30034320:0
)
(1,334:20317481,30820752:15540941,533465,163840
x1,334:21446000,30820752
x1,334:22246839,30820752
x1,334:22564695,30820752
x1,334:22746878,30820752
x1,334:23657148,30820752
g1,333:23820988,30820752
x1,333:24366900,30820752
g1,333:24530740,30820752
x1,333:25477714,30820752
g1,333:25641554,30820752
x1,333:26697321,30820752
g1,333:26861161,30820752
x1,333:27661345,30820752
g1,333:27825185,30820752
x1,333:28990408,30820752
g1,333:29154248,30820752
$1,333:29154248,30820752
x1,333:29675989,30820752
x1,333:30475620,30820752
(1,333:30547071,30582927:294003,295640,0
x1,333:30808306,30582927
)
x1,333:31095937,30820752
$1,333:31095937,30820752
x1,333:31259777,30820752
k1,334:35858422,30820752:4598645
g1,334:35858422,30820752
)
(1,338:20317481,31946351:15540941,451540,141880
x1,338:21518745,31946351
k1,337:21652526,31946351:133781
x1,337:24274597,31946351
k1,337:24408378,31946351:133781
$1,337:24408378,31946351
x1,337:24827078,31946351
$1,337:24827078,31946351
k1,337:25482438,31946351:655360
x1,337:26501518,31946351
k1,337:26635299,31946351:133781
x1,337:30165681,31946351
k1,337:30299461,31946351:133780
x1,337:30990852,31946351
x1,337:31779899,31946351
k1,337:31913680,31946351:133781
x1,337:32350791,31946351
k1,337:32484572,31946351:133781
x1,337:34559427,31946351
k1,337:34693208,31946351:133781
x1,337:35858422,31946351
k1,338:35858422,31946351:0
k1,338:35858422,31946351:0
)
(1,345:21189086,35661369:14669336,2733287,2405606
(1,345:21189086,35661369:12341532,2733287,2405606
(1,338:21189086,35661369:0,0,0
$1,338:21189086,35661369
(1,338:21189086,34874937:0,0,0
)
$1,338:21189086,35661369
)
h1,340:21189086,35661369:0,0,0
[1,344:21189086,35661369:12341532,2733287,2405606
(1,340:21189086,33517252:12341532,589170,586183
g1,340:21189086,33517252
(1,340:21189086,33517252:2096469,589170,586183
g1,340:21189086,33517252
(1,340:21189086,33517252:0,550500,235932
[1,340:21189086,33517252:0,550500,235932
(1,53:21189086,33517252:0,550500,235932
r1,378:21189086,33517252:0,786432,235932
)
]
)
$1,340:21189086,33517252
(1,340:21189086,33517252:2096469,589170,0
x1,340:21607786,33517252
(1,340:21607786,33246659:986003,318577,54614
x1,340:21886392,33246659
x1,340:22561021,33246659
)
g1,340:22775829,33517252
x1,340:23285555,33517252
)
$1,340:23285555,33517252
)
g1,340:23285555,33517252
(1,340:23285555,33517252:10245063,589170,586183
$1,340:23285555,33517252
(1,340:23285555,33517252:10000760,589170,586183
h1,340:23285555,33517252:0,0,0
g1,340:23394779,33517252
[1,340:23394779,33517252:2122640,437688,586183
(1,340:23394779,33517252:2122640,437688,127431
(1,340:23394779,33517252:921146,282168,127431
x1,340:24306824,33517252
)
g1,340:24425149,33517252
[1,340:24425149,33517252:1092270,437688,0
(1,340:24425149,33517252:1092270,437688,0
x1,340:25517419,33517252
)
]
)
(1,340:23394779,34037899:2122640,203889,0
k1,340:24291349,34037899:896570
x1,340:24620849,34037899
k1,340:25517419,34037899:896570
)
]
g1,340:25626643,33517252
x1,340:26677950,33517252
(1,340:26766241,33246659:986003,318577,54614
x1,340:27044847,33246659
x1,340:27719476,33246659
)
g1,340:27897876,33517252
x1,340:28407602,33517252
g1,340:28553234,33517252
x1,340:29791136,33517252
[1,340:29791136,33679268:294003,728249,0
(1,340:29791136,33246659:294003,295640,0
x1,340:30052371,33246659
)
(1,340:29791136,33679268:294003,295640,0
x1,340:30052371,33679268
)
]
g1,340:30230771,33517252
x1,340:30740497,33517252
g1,340:30886129,33517252
x1,340:31575624,33517252
(1,340:31575624,33615555:342626,197518,0
x1,340:31885482,33615555
)
x1,340:32992312,33517252
(1,340:32992312,33615555:294003,295640,0
x1,340:33253547,33615555
)
)
$1,340:33286315,33517252
k1,340:33530618,33517252:244303
)
g1,340:34185978,33517252
(1,340:34185978,33517252:-655360,589170,586183
g1,340:34185978,33517252
(1,340:34185978,33517252:0,550500,235932
[1,340:34185978,33517252:0,550500,235932
(1,53:34185978,33517252:0,550500,235932
r1,378:34185978,33517252:0,786432,235932
)
]
)
$1,340:34185978,33517252
(1,340:34185978,33517252:-655360,0,0
)
$1,340:33530618,33517252
)
g1,340:33530618,33517252
)
(1,341:21189086,34954749:12341532,589170,235932
g1,341:21189086,34954749
(1,341:21189086,34954749:2096469,589170,235932
k1,341:22775829,34954749:1586743
(1,340:22775829,34954749:0,550500,235932
[1,340:22775829,34954749:0,550500,235932
(1,53:22775829,34954749:0,550500,235932
r1,378:22775829,34954749:0,786432,235932
)
]
)
$1,341:22775829,34954749
(1,341:22775829,34954749:509726,382293,54613
x1,341:23285555,34954749
)
$1,341:23285555,34954749
)
g1,341:23285555,34954749
(1,341:23285555,34954749:10245063,589170,235932
$1,341:23285555,34954749
(1,341:23285555,34954749:6589350,589170,163840
h1,341:23285555,34954749:0,0,0
x1,341:23667850,34954749
(1,341:23667850,35053052:540600,282169,0
x1,341:24175682,35053052
)
x1,341:24991972,34954749
x1,341:26465804,34954749
g1,341:26611436,34954749
x1,341:27121162,34954749
g1,341:27266794,34954749
x1,341:27809377,34954749
x1,341:28229445,34954749
(1,341:28267218,34684156:986003,318577,54614
x1,341:28545824,34684156
x1,341:29220453,34684156
)
x1,341:29580902,34954749
[1,341:29580902,35116765:294003,728249,0
(1,341:29580902,34684156:294003,295640,0
x1,341:29842137,34684156
)
(1,341:29580902,35116765:294003,295640,0
x1,341:29842137,35116765
)
]
)
$1,341:29874905,34954749
k1,341:33530618,34954749:3655713
)
g1,341:34185978,34954749
)
(1,342:21189086,36140957:12341532,688132,838772
g1,342:21189086,36140957
(1,342:21189086,36140957:2096469,688132,838772
k1,342:22775829,36140957:1586743
(1,340:22775829,36140957:0,550500,235932
[1,340:22775829,36140957:0,550500,235932
(1,53:22775829,36140957:0,550500,235932
r1,378:22775829,36140957:0,786432,235932
)
]
)
$1,342:22775829,36140957
(1,342:22775829,36140957:509726,382293,54613
x1,342:23285555,36140957
)
$1,342:23285555,36140957
)
g1,342:23285555,36140957
(1,342:23285555,36140957:10245063,688132,838772
$1,342:23285555,36140957
(1,342:23285555,36140957:10245063,688132,838772
h1,342:23285555,36140957:0,0,0
x1,342:23667850,36140957
(1,342:23667850,36239260:342626,197518,0
x1,342:23977708,36239260
)
g1,342:24119700,36140957
[1,342:24119700,36140957:946633,688132,838772
(1,342:24119700,36140957:946633,688132,360452
(1,342:24119700,35518361:946633,65536,983048
x1,342:25066333,35518361
)
)
(1,342:24119700,36914193:946633,303558,0
k1,342:24500307,36914193:380607
x1,342:24685727,36914193
k1,342:25066333,36914193:380606
)
]
g1,342:25175557,36140957
x1,342:25933684,36140957
x1,342:26372315,36140957
(1,342:26372315,36239260:218188,303558,0
x1,342:26557735,36239260
)
g1,342:26736135,36140957
x1,342:27245861,36140957
g1,342:27391493,36140957
x1,342:27934076,36140957
[1,342:27934076,36302973:1004208,751186,0
(1,342:27952281,35870364:986003,318577,54614
x1,342:28230887,35870364
x1,342:28905516,35870364
)
(1,342:27934076,36302973:280122,197518,0
x1,342:28181430,36302973
)
]
x1,342:29406684,36140957
[1,342:29406684,36323633:1032879,781601,0
(1,342:29453560,35860609:986003,318577,54614
x1,342:29732166,35860609
x1,342:30406795,35860609
)
(1,342:29406684,36323633:218188,303558,0
x1,342:29592104,36323633
)
]
x1,342:31237009,36140957
[1,342:31237009,36302973:1004208,751186,0
(1,342:31255214,35870364:986003,318577,54614
x1,342:31533820,35870364
x1,342:32208449,35870364
)
(1,342:31237009,36302973:356734,197518,0
x1,342:31560975,36302973
)
]
x1,342:32496080,36140957
(1,342:32496080,35870364:412854,313481,0
x1,342:32805624,35870364
)
x1,342:33236615,36140957
[1,342:33236615,36302973:294003,728249,0
(1,342:33236615,35870364:294003,295640,0
x1,342:33497850,35870364
)
(1,342:33236615,36302973:294003,295640,0
x1,342:33497850,36302973
)
]
)
$1,342:33530618,36140957
g1,342:33530618,36140957
)
g1,342:34185978,36140957
)
(1,344:21189086,37831043:12341532,589170,235932
g1,343:21189086,37831043
(1,343:21189086,37831043:2096469,589170,235932
k1,343:22775829,37831043:1586743
(1,340:22775829,37831043:0,550500,235932
[1,340:22775829,37831043:0,550500,235932
(1,53:22775829,37831043:0,550500,235932
r1,378:22775829,37831043:0,786432,235932
)
]
)
$1,343:22775829,37831043
(1,343:22775829,37831043:509726,382293,54613
x1,343:23285555,37831043
)
$1,343:23285555,37831043
)
g1,343:23285555,37831043
(1,344:23285555,37831043:10245063,589170,235932
$1,344:23285555,37831043
(1,344:23285555,37831043:4411599,589170,187504
h1,344:23285555,37831043:0,0,0
x1,344:23667850,37831043
(1,344:23667850,37929346:304903,197518,89201
x1,344:23923525,37929346
)
x1,344:24719134,37831043
g1,344:24864766,37831043
x1,344:25374492,37831043
g1,344:25520124,37831043
x1,344:25896954,37831043
(1,344:25907422,37560450:986003,318577,54614
x1,344:26186028,37560450
x1,344:26860657,37560450
)
x1,344:27221106,37831043
[1,344:27221106,37993059:294003,728249,0
(1,344:27221106,37560450:294003,295640,0
x1,344:27482341,37560450
)
(1,344:27221106,37993059:294003,295640,0
x1,344:27482341,37993059
)
]
x1,344:27697154,37831043
)
$1,344:27697154,37831043
k1,344:33530618,37831043:5833464
)
g1,344:34185978,37831043
)
]
)
(1,345:34402222,35661369:1456200,446948,116320
(1,345:34402222,35661369:1456200,446948,116320
x1,345:35640190,35661369
x1,345:35858422,35661369
)
)
)
(1,347:20317481,39353774:15540941,446948,141880
x1,347:20936137,39353774
x1,346:21174688,39353774
k1,346:21469062,39353774:294374
x1,346:21978270,39353774
x1,346:22705710,39353774
k1,346:23000083,39353774:294373
x1,346:23509946,39353774
k1,346:23804320,39353774:294374
x1,346:25041632,39353774
x1,346:26061358,39353774
k1,346:26355731,39353774:294373
x1,346:27648091,39353774
k1,346:27942465,39353774:294374
x1,346:28888801,39353774
k1,346:29183174,39353774:294373
x1,346:29838525,39353774
x1,346:30493885,39353774
x1,346:31914026,39353774
k1,346:32208400,39353774:294374
x1,346:32536080,39353774
k1,346:32830453,39353774:294373
x1,346:33340316,39353774
k1,346:33634690,39353774:294374
x1,346:34435529,39353774
k1,346:34729902,39353774:294373
x1,346:35640190,39353774
x1,346:35858422,39353774
k1,347:35858422,39353774:0
)
(1,347:20317481,40140206:15540941,446948,141880
x1,347:21118320,40140206
x1,347:22429022,40140206
k1,346:22658059,40140206:229037
x1,346:23203971,40140206
k1,346:23433008,40140206:229037
x1,346:23651240,40140206
x1,346:23978920,40140206
x1,346:24197152,40140206
k1,346:24426189,40140206:229037
x1,346:25190333,40140206
k1,346:25419370,40140206:229037
x1,346:26220209,40140206
k1,346:26449246,40140206:229037
x1,346:27031854,40140206
x1,346:27541717,40140206
x1,346:28561443,40140206
k1,346:28790479,40140206:229036
x1,346:29300342,40140206
k1,346:29529379,40140206:229037
x1,346:30476353,40140206
k1,346:30705390,40140206:229037
x1,346:31906662,40140206
x1,346:32889684,40140206
k1,346:33118721,40140206:229037
x1,346:34065057,40140206
k1,346:34294094,40140206:229037
x1,346:34912750,40140206
x1,346:35640190,40140206
x1,346:35858422,40140206
k1,347:35858422,40140206:0
)
(1,347:20317481,40926638:15540941,455111,141880
x1,347:21883129,40926638
x1,347:22720672,40926638
k1,346:22946941,40926638:226269
x1,346:24912340,40926638
k1,346:25138610,40926638:226270
x1,346:25684522,40926638
k1,346:25910791,40926638:226269
x1,346:26711630,40926638
k1,346:26937899,40926638:226269
x1,346:27556555,40926638
x1,346:28575626,40926638
x1,346:28866602,40926638
x1,346:29812921,40926638
k1,346:30039191,40926638:226270
$1,346:30039191,40926638
x1,346:30421486,40926638
(1,346:30421486,41024941:540600,282169,0
x1,346:30929318,41024941
)
$1,346:30962086,40926638
x1,346:31125926,40926638
k1,346:31367802,40926638:241876
$1,346:31367802,40926638
x1,346:31750097,40926638
(1,346:31750097,41024941:342626,197518,0
x1,346:32059955,41024941
)
$1,346:32092723,40926638
x1,346:32256563,40926638
k1,346:32647011,40926638:390448
x1,346:33666091,40926638
k1,346:33892360,40926638:226269
x1,346:35858422,40926638
k1,346:35858422,40926638:0
)
(1,347:20317481,41713070:15540941,455111,187504
x1,347:20863393,41713070
k1,346:21012981,41713070:149588
x1,346:22541925,41713070
x1,346:23379468,41713070
k1,346:23529057,41713070:149589
$1,346:23529057,41713070
x1,346:23911352,41713070
(1,346:23911352,41811373:304903,197518,89201
x1,346:24167027,41811373
)
$1,346:24216255,41713070
k1,346:24365843,41713070:149588
x1,346:25057889,41713070
x1,346:26040911,41713070
x1,346:26915140,41713070
k1,346:27064729,41713070:149589
x1,346:27501840,41713070
k1,346:27651428,41713070:149588
x1,346:28779947,41713070
x1,346:30563808,41713070
k1,346:30713397,41713070:149589
x1,346:31805212,41713070
x1,346:32132892,41713070
x1,346:33370860,41713070
k1,346:33520448,41713070:149588
x1,346:34030311,41713070
k1,346:34179900,41713070:149589
x1,346:35162922,41713070
k1,346:35312510,41713070:149588
x1,346:35858422,41713070
k1,346:35858422,41713070:0
)
(1,347:20317481,42499502:15540941,455111,141880
x1,347:20699776,42499502
(1,346:20699776,42597805:540600,282169,0
x1,346:21207608,42597805
)
$1,346:21240376,42499502
x1,346:21404216,42499502
k1,346:21687175,42499502:282959
x1,346:22743597,42499502
x1,346:22925780,42499502
x1,346:23617171,42499502
k1,346:23807610,42499502:190439
x1,346:24317473,42499502
k1,346:24507913,42499502:190440
x1,346:25563680,42499502
k1,346:25754119,42499502:190439
x1,346:27155271,42499502
k1,346:27352361,42499502:197090
x1,346:28153200,42499502
k1,346:28343639,42499502:190439
x1,346:29508844,42499502
k1,346:29699284,42499502:190440
x1,346:30645620,42499502
k1,346:30836059,42499502:190439
x1,346:32146761,42499502
x1,346:33020353,42499502
k1,346:33210793,42499502:190440
x1,346:34339312,42499502
x1,346:35140151,42499502
x1,346:35458007,42499502
x1,346:35640190,42499502
x1,346:35858422,42499502
k1,347:35858422,42499502:0
)
(1,347:20317481,43285934:15540941,533465,163840
x1,347:21227751,43285934
g1,346:21391591,43285934
x1,346:21937503,43285934
g1,346:22101343,43285934
x1,346:23048317,43285934
g1,346:23212157,43285934
x1,346:24267924,43285934
g1,346:24431764,43285934
x1,346:25231948,43285934
g1,346:25395788,43285934
$1,346:25395788,43285934
x1,346:25917529,43285934
x1,346:26717160,43285934
(1,346:26788611,43048109:294003,295640,0
x1,346:27049846,43048109
)
x1,346:27337477,43285934
$1,346:27337477,43285934
x1,346:27501317,43285934
k1,347:35858422,43285934:8357105
g1,347:35858422,43285934
)
(1,351:20317481,44411534:15540941,446948,141880
h1,350:20317481,44411534:786432,0,0
x1,350:22122993,44411534
k1,350:22355629,44411534:232636
x1,350:22683309,44411534
x1,350:23001165,44411534
x1,350:23282317,44411534
x1,350:24155891,44411534
k1,350:24388528,44411534:232637
x1,350:25553733,44411534
k1,350:25786369,44411534:232636
x1,350:26732705,44411534
k1,350:26965341,44411534:232636
x1,350:28276043,44411534
x1,350:29149635,44411534
k1,350:29382271,44411534:232636
x1,350:30510790,44411534
x1,350:31311629,44411534
x1,350:31629485,44411534
x1,350:31811668,44411534
x1,350:32721938,44411534
k1,350:32954575,44411534:232637
x1,350:33500487,44411534
k1,350:33733123,44411534:232636
x1,350:34533962,44411534
k1,350:34766598,44411534:232636
x1,350:35640190,44411534
x1,350:35858422,44411534
k1,351:35858422,44411534:0
)
(1,351:20317481,45197966:15540941,533465,163840
x1,351:21846425,45197966
k1,350:22033068,45197966:186643
x1,350:23999130,45197966
k1,350:24185773,45197966:186643
x1,350:24985957,45197966
k1,350:25172601,45197966:186644
x1,350:26337824,45197966
k1,350:26524467,45197966:186643
$1,350:26524467,45197966
x1,350:27046208,45197966
x1,350:27845839,45197966
(1,350:27917290,44960141:294003,295640,0
x1,350:28178525,44960141
)
x1,350:28466156,45197966
$1,350:28466156,45197966
k1,350:28652799,45197966:186643
x1,350:30072303,45197966
k1,350:30258946,45197966:186643
$1,350:30258946,45197966
x1,350:30679696,45197966
k1,350:30994987,45197966:224268
x1,350:31504713,45197966
k1,350:31728980,45197966:224267
x1,350:32250721,45197966
x1,350:33106333,45197966
$1,350:33106333,45197966
x1,350:33270173,45197966
k1,350:33541743,45197966:271570
x1,350:34816406,45197966
x1,350:35435062,45197966
x1,350:35653294,45197966
x1,350:35858422,45197966
k1,351:35858422,45197966:0
)
(1,351:20317481,45984398:15540941,446948,141880
x1,351:20499664,45984398
x1,351:21847063,45984398
k1,350:22015889,45984398:168826
x1,350:22561801,45984398
k1,350:22730627,45984398:168826
x1,350:23531466,45984398
k1,350:23700292,45984398:168826
x1,350:24573884,45984398
x1,350:26102828,45984398
k1,350:26271654,45984398:168826
x1,350:27874646,45984398
k1,350:28043467,45984398:168821
x1,350:28516626,45984398
x1,350:29171986,45984398
x1,350:30592127,45984398
k1,350:30760953,45984398:168826
x1,350:31926167,45984398
k1,350:32094993,45984398:168826
x1,350:32385969,45984398
x1,350:32703825,45984398
x1,350:33323119,45984398
x1,350:34160662,45984398
k1,350:34329488,45984398:168826
x1,350:35640190,45984398
x1,350:35858422,45984398
k1,351:35858422,45984398:0
)
(1,351:20317481,46770830:15540941,446948,9168
x1,351:21227769,46770830
g1,350:21391609,46770830
x1,350:22191793,46770830
g1,350:22355633,46770830
x1,350:23265921,46770830
x1,350:24050385,46770830
g1,350:24214225,46770830
x1,350:24724088,46770830
g1,350:24887928,46770830
x1,350:25288352,46770830
x1,350:25526903,46770830
x1,350:26327742,46770830
g1,350:26491582,46770830
x1,350:27183638,46770830
x1,350:27347478,46770830
k1,351:35858422,46770830:8510944
g1,351:35858422,46770830
)
]
g1,378:35858422,46770830
)
)
]
(1,378:3296451,48736910:32561971,446948,0
(1,378:3296451,48736910:32561971,446948,0
k1,378:19413597,48736910:16117146
x1,378:19741277,48736910
k1,378:35858422,48736910:16117145
)
)
]
]
]
]
!67133
}4
!10
{5
[1,425:4736286,48736910:31122136,44000624,9168
[1,425:4736286,4736286:0,0,0
(1,425:4736286,4670505:0,0,0
k1,425:4736286,4670505:1505616
)
]
[1,425:4736286,48736910:31122136,44000624,9168
[1,425:4736286,4736286:15540941,0,0
(1,425:4736286,4736286:15540941,0,0
h1,425:4736286,4736286:0,0,0
(1,425:4736286,4736286:0,0,0
(1,425:4736286,4736286:0,0,0
g1,425:0,4736286
h1,425:0,4736286:0,0,0
k1,425:4736286,4736286:4736286
)
)
k1,425:20277227,4736286:15540941
g1,425:20277227,4736286
)
]
[1,425:4736286,48736910:31122136,44000624,9168
[1,425:3296451,48736910:32561971,44000624,9168
[1,425:3296451,4736286:32561971,0,0
(1,425:3296451,4736286:32561971,0,0
h1,425:3296451,4736286:32561971,0,0
)
]
[1,425:3296451,46770830:32561971,42034544,0
(1,425:3296451,46770830:32561971,42034544,0
(1,425:3296451,46770830:15540941,42034544,0
[1,396:3296451,46770830:15540941,42034544,0
[1,365:3296451,18489430:15540941,13753144,0
[1,365:3296451,18489430:15540941,13753144,0
(1,363:3296451,16392278:15540941,11655992,0
g1,363:3296451,16392278
h1,362:3296451,16392278:0,0,0
(1,362:3296451,16392278:15540941,11655992,0
(1,362:3296451,16392278:15541362,11656021,0
(1,362:3296451,16392278:15541362,11656021,0
(1,362:3296451,16392278:0,11656021,0
(1,362:3296451,16392278:0,25901568,0
(1,362:3296451,16392278:34535424,25901568,0
)
k1,362:3296451,16392278:-34535424
)
)
g1,362:18837813,16392278
)
)
)
g1,363:18837392,16392278
g1,363:18837392,16392278
)
(1,363:3296451,18273159:15540941,1225521,216271
h1,363:3296451,18273159:0,0,0
g1,363:3296451,18273159
[1,363:3296451,18273159:15540941,1225521,216271
(1,363:3296451,17552263:15540941,504625,127692
h1,363:3296451,17552263:0,0,0
x1,363:4836465,17552263
k1,363:4995930,17552263:159465
x1,363:5766236,17552263
k1,363:5985105,17552263:218869
r1,425:5985105,17552263:0,632317,127692
k1,363:5985105,17552263:0
x1,363:6902276,17552263
k1,363:7061741,17552263:159465
x1,363:7683993,17552263
x1,363:7945871,17552263
x1,363:8273801,17552263
x1,363:8553967,17552263
x1,363:8807003,17552263
k1,363:8966468,17552263:159465
$1,363:8966468,17552263
x1,363:9378977,17552263
(1,363:9378977,17617798:273063,253405,0
x1,363:9619272,17617798
)
$1,363:9652040,17552263
k1,363:9811504,17552263:159464
x1,363:10794137,17552263
k1,363:10953602,17552263:159465
x1,363:11805879,17552263
x1,363:12297782,17552263
k1,363:12457246,17552263:159464
x1,363:12948567,17552263
k1,363:13108032,17552263:159465
x1,363:14188578,17552263
k1,363:14348043,17552263:159465
x1,363:14675973,17552263
x1,363:14937851,17552263
x1,363:15396138,17552263
x1,363:16461348,17552263
k1,363:16680217,17552263:218869
x1,363:17597388,17552263
k1,363:17756853,17552263:159465
x1,363:18379105,17552263
x1,363:18640983,17552263
x1,363:18837392,17552263
k1,363:18837392,17552263:0
)
(1,363:3296451,18273159:15540941,402253,216271
x1,363:3624381,18273159
x1,363:3904547,18273159
x1,363:4157583,18273159
g1,363:4305039,18273159
x1,363:5287672,18273159
g1,363:5435128,18273159
x1,363:6287405,18273159
x1,363:6779308,18273159
g1,363:6926764,18273159
x1,363:7483554,18273159
x1,363:9186345,18273159
g1,363:9333801,18273159
x1,363:9792678,18273159
g1,363:9940134,18273159
x1,363:11758559,18273159
g1,363:11906015,18273159
x1,363:12364302,18273159
x1,363:12986554,18273159
g1,363:13134010,18273159
x1,363:14313658,18273159
g1,363:14461114,18273159
x1,363:14789044,18273159
x1,363:15050922,18273159
x1,363:15509209,18273159
x1,363:16803854,18273159
r1,425:16803854,18273159:0,216271,216271
k1,363:18837392,18273159:2033538
g1,363:18837392,18273159
)
]
g1,363:18837392,18273159
g1,363:18837392,18273159
)
]
]
(1,375:3296451,20328481:15540941,541848,160032
(1,375:3296451,20328481:1179648,541848,11006
g1,375:3296451,20328481
x1,375:3689667,20328481
g1,375:4476099,20328481
)
g1,375:3689667,20328481
x1,375:3886275,20328481
g1,375:4082883,20328481
x1,375:9499759,20328481
g1,375:9696367,20328481
x1,375:12274264,20328481
g1,375:12470872,20328481
x1,375:12820043,20328481
x1,375:17524424,20328481
k1,375:18837392,20328481:1312968
g1,375:18837392,20328481
)
(1,378:3296451,21573665:15540941,446948,141880
h1,377:3296451,21573665:786432,0,0
x1,377:4628795,21573665
k1,377:4827674,21573665:198879
x1,377:5865753,21573665
k1,377:6174030,21573665:308277
x1,377:6501710,21573665
k1,377:6700589,21573665:198879
x1,377:7646925,21573665
k1,377:7845804,21573665:198879
x1,377:8883883,21573665
k1,377:9192160,21573665:308277
x1,377:9519840,21573665
k1,377:9718719,21573665:198879
x1,377:10264631,21573665
k1,377:10463510,21573665:198879
x1,377:11264349,21573665
k1,377:11463228,21573665:198879
x1,377:12773930,21573665
k1,377:12972809,21573665:198879
x1,377:13263785,21573665
x1,377:13846383,21573665
x1,377:14774358,21573665
k1,377:14981996,21573665:207638
x1,377:15746140,21573665
k1,377:15945019,21573665:198879
x1,377:17837674,21573665
k1,377:18036553,21573665:198879
x1,377:18837392,21573665
k1,377:18837392,21573665:0
)
(1,378:3296451,22360097:15540941,446948,141880
x1,378:4497697,22360097
k1,377:4673977,22360097:176280
x1,377:6639377,22360097
k1,377:6815657,22360097:176280
x1,377:7398265,22360097
x1,377:7908128,22360097
x1,377:8927854,22360097
k1,377:9104134,22360097:176280
x1,377:10050470,22360097
k1,377:10226751,22360097:176281
x1,377:11027590,22360097
k1,377:11203870,22360097:176280
x1,377:11822526,22360097
x1,377:12549966,22360097
x1,377:14115614,22360097
x1,377:14953157,22360097
k1,377:15129437,22360097:176280
x1,377:16076411,22360097
x1,377:16404091,22360097
x1,377:17678089,22360097
k1,377:17854369,22360097:176280
x1,377:18619160,22360097
x1,377:18837392,22360097
k1,378:18837392,22360097:0
)
(1,378:3296451,23146529:15540941,446948,54613
x1,378:4097290,23146529
k1,377:4289477,23146529:192187
x1,377:5053621,23146529
k1,377:5245808,23146529:192187
x1,377:6046647,23146529
k1,377:6238834,23146529:192187
x1,377:6748697,23146529
x1,377:8386416,23146529
k1,377:8578603,23146529:192187
x1,377:9124515,23146529
k1,377:9316702,23146529:192187
x1,377:10117541,23146529
k1,377:10309727,23146529:192186
x1,377:11838653,23146529
k1,377:12030840,23146529:192187
x1,377:13196054,23146529
k1,377:13388241,23146529:192187
$1,377:13388241,23146529
x1,377:13715922,23146529
k1,377:13882552,23146529:166630
x1,377:14392278,23146529
k1,377:14558907,23146529:166629
x1,377:14886588,23146529
$1,377:14886588,23146529
k1,377:15078775,23146529:192187
x1,377:16025111,23146529
x1,377:16571023,23146529
x1,377:17335158,23146529
k1,377:17527345,23146529:192187
x1,377:18619160,23146529
x1,377:18837392,23146529
k1,378:18837392,23146529:0
)
(1,378:3296451,23932961:15540941,446948,141880
x1,378:4388267,23932961
x1,378:6117737,23932961
k1,377:6318628,23932961:200891
x1,377:7337708,23932961
k1,377:7494740,23932961:157032
x1,377:8113396,23932961
x1,377:8441076,23932961
x1,377:9169171,23932961
x1,377:10515914,23932961
k1,377:10672947,23932961:157033
x1,377:11218859,23932961
k1,377:11375891,23932961:157032
x1,377:12176730,23932961
k1,377:12333763,23932961:157033
x1,377:12879675,23932961
x1,377:13643810,23932961
k1,377:13800842,23932961:157032
x1,377:15403176,23932961
k1,377:15560209,23932961:157033
x1,377:16360393,23932961
k1,377:16517425,23932961:157032
x1,377:17063337,23932961
x1,377:17391017,23932961
x1,377:18837392,23932961
k1,377:18837392,23932961:0
)
(1,378:3296451,24719393:15540941,446948,141880
x1,378:3806314,24719393
k1,377:4042304,24719393:235990
x1,377:4843143,24719393
k1,377:5079133,24719393:235990
x1,377:5989421,24719393
x1,377:6790260,24719393
x1,377:7918779,24719393
x1,377:8937850,24719393
k1,377:9173841,24719393:235991
x1,377:10574993,24719393
k1,377:10994603,24719393:419610
x1,377:12013683,24719393
k1,377:12249674,24719393:235991
x1,377:13305449,24719393
x1,377:13487632,24719393
x1,377:14288471,24719393
k1,377:14524461,24719393:235990
x1,377:15616276,24719393
x1,377:17035772,24719393
k1,377:17271762,24719393:235990
x1,377:18036553,24719393
x1,377:18837392,24719393
k1,377:18837392,24719393:0
)
(1,378:3296451,25505825:15540941,446948,141880
x1,378:3733562,25505825
k1,377:3952694,25505825:219132
x1,377:4498606,25505825
x1,377:4826286,25505825
x1,377:6272661,25505825
k1,377:6491794,25505825:219133
x1,377:7001657,25505825
k1,377:7220789,25505825:219132
x1,377:8021628,25505825
k1,377:8240761,25505825:219133
x1,377:8713929,25505825
x1,377:9580968,25505825
k1,377:9800100,25505825:219132
x1,377:10018332,25505825
x1,377:10346012,25505825
x1,377:10728084,25505825
k1,377:11097121,25505825:369037
x1,377:12116201,25505825
k1,377:12335333,25505825:219132
x1,377:13500538,25505825
k1,377:13719671,25505825:219133
x1,377:14483807,25505825
x1,377:14811487,25505825
x1,377:15321350,25505825
x1,377:16341076,25505825
k1,377:16560208,25505825:219132
x1,377:16997319,25505825
k1,377:17216452,25505825:219133
x1,377:17871812,25505825
k1,377:18090944,25505825:219132
x1,377:18837392,25505825
k1,377:18837392,25505825:0
)
(1,378:3296451,26292257:15540941,533465,92400
x1,378:4315531,26292257
k1,377:4479266,26292257:163735
x1,377:4806946,26292257
x1,377:5449202,26292257
x1,377:5912537,26292257
k1,377:6076273,26292257:163736
x1,377:7095336,26292257
k1,377:7259071,26292257:163735
x1,377:7696182,26292257
k1,377:7859918,26292257:163736
$1,377:7859918,26292257
x1,377:9025006,26292257
k1,377:9170251,26292257:145245
x1,377:9679977,26292257
k1,377:9825221,26292257:145244
x1,377:10990309,26292257
k1,377:11135554,26292257:145245
x1,377:11645280,26292257
k1,377:11790525,26292257:145245
x1,377:12955613,26292257
$1,377:12955613,26292257
k1,377:13119349,26292257:163736
$1,377:13119349,26292257
(1,377:13119349,26292257:800839,298188,7531
(1,377:13119349,26292257:800839,298188,7531
x1,377:13920188,26292257
)
)
(1,377:13920188,26054432:294003,295640,0
x1,377:14181423,26054432
)
$1,377:14214191,26292257
k1,377:14377926,26292257:163735
x1,377:14887789,26292257
k1,377:15051525,26292257:163736
x1,377:15852364,26292257
k1,377:16016099,26292257:163735
x1,377:16671459,26292257
x1,377:17071874,26292257
x1,377:18018210,26292257
x1,377:18837392,26292257
k1,377:18837392,26292257:0
)
(1,378:3296451,27078689:15540941,446948,141880
x1,378:3624131,27078689
x1,378:3905283,27078689
x1,378:4487881,27078689
x1,378:5252016,27078689
k1,377:5444354,27078689:192338
x1,377:6390690,27078689
k1,377:6583028,27078689:192338
x1,377:8039227,27078689
k1,377:8231566,27078689:192339
x1,377:8741429,27078689
x1,377:9541613,27078689
x1,377:10980107,27078689
k1,377:11268761,27078689:288654
x1,377:12287841,27078689
k1,377:12480179,27078689:192338
x1,377:12953338,27078689
x1,377:13171570,27078689
x1,377:13960617,27078689
k1,377:14152955,27078689:192338
x1,377:14590066,27078689
k1,377:14782405,27078689:192339
x1,377:15110085,27078689
k1,377:15302423,27078689:192338
x1,377:15812286,27078689
k1,377:16004624,27078689:192338
x1,377:16295600,27078689
x1,377:16758944,27078689
x1,377:17371047,27078689
k1,377:17563385,27078689:192338
x1,377:18837392,27078689
k1,377:18837392,27078689:0
)
(1,378:3296451,27865121:15540941,446948,9168
x1,378:4097290,27865121
k1,377:4310404,27865121:213114
x1,377:5075195,27865121
x1,377:5257378,27865121
x1,377:6058217,27865121
k1,377:6271330,27865121:213113
x1,377:6853938,27865121
x1,377:7290402,27865121
x1,377:8320617,27865121
k1,377:8671599,27865121:350982
x1,377:9690679,27865121
k1,377:9903792,27865121:213113
x1,377:10922855,27865121
k1,377:11135969,27865121:213114
x1,377:11681881,27865121
k1,377:11894995,27865121:213114
x1,377:12695834,27865121
k1,377:12908947,27865121:213113
x1,377:13418155,27865121
x1,377:14364491,27865121
x1,377:15638490,27865121
x1,377:16658216,27865121
k1,377:16871330,27865121:213114
x1,377:17526690,27865121
x1,377:18837392,27865121
k1,377:18837392,27865121:0
)
(1,378:3296451,28651553:15540941,533465,141880
x1,378:3733562,28651553
k1,377:3939363,28651553:205801
$1,377:3939363,28651553
x1,377:4267044,28651553
k1,377:4443758,28651553:176714
x1,377:4953484,28651553
k1,377:5130197,28651553:176713
x1,377:5457878,28651553
k1,377:5634592,28651553:176714
x1,377:6144318,28651553
k1,377:6321032,28651553:176714
x1,377:7158439,28651553
$1,377:7158439,28651553
k1,377:7364240,28651553:205801
$1,377:7364240,28651553
(1,377:7364240,28651553:509863,298188,0
(1,377:7364240,28651553:509863,298188,0
x1,377:7874103,28651553
)
)
(1,377:7874103,28413728:294003,295640,0
x1,377:8135338,28413728
)
$1,377:8168106,28651553
k1,377:8373907,28651553:205801
x1,377:8883770,28651553
k1,377:9089571,28651553:205801
x1,377:9890410,28651553
k1,377:10096210,28651553:205800
x1,377:10751570,28651553
x1,377:11151985,28651553
x1,377:12098321,28651553
x1,377:12917503,28651553
k1,377:13133794,28651553:216291
x1,377:13461474,28651553
x1,377:13742626,28651553
x1,377:14325224,28651553
x1,377:15089359,28651553
k1,377:15295160,28651553:205801
x1,377:16241496,28651553
k1,377:16447297,28651553:205801
x1,377:17903496,28651553
k1,377:18109297,28651553:205801
x1,377:18619160,28651553
x1,377:18837392,28651553
k1,378:18837392,28651553:0
)
(1,378:3296451,29437985:15540941,446948,141880
x1,378:4096635,29437985
x1,378:5535129,29437985
k1,377:5842213,29437985:307084
x1,377:6861293,29437985
k1,377:7059774,29437985:198481
x1,377:8261020,29437985
k1,377:8459501,29437985:198481
x1,377:10424901,29437985
k1,377:10623383,29437985:198482
x1,377:11824655,29437985
x1,377:12807677,29437985
k1,377:13006158,29437985:198481
x1,377:14171372,29437985
x1,377:15008915,29437985
k1,377:15207396,29437985:198481
x1,377:15716604,29437985
x1,377:16034460,29437985
x1,377:16362140,29437985
x1,377:16835299,29437985
x1,377:17817666,29437985
x1,377:18837392,29437985
k1,377:18837392,29437985:0
)
(1,378:3296451,30224417:15540941,446948,9168
x1,378:4898121,30224417
k1,378:18837392,30224417:13939271
g1,378:18837392,30224417
)
(1,380:8260256,31010849:10577136,566233,586183
(1,380:8260256,31010849:5613331,566233,586183
(1,378:8260256,31010849:0,0,0
$1,378:8260256,31010849
(1,378:8260256,30224417:0,0,0
)
$1,378:8260256,31010849
)
g1,380:8369480,31010849
[1,380:8369480,31010849:2122640,437688,586183
(1,380:8369480,31010849:2122640,437688,127431
(1,380:8369480,31010849:921146,282168,127431
x1,379:9281525,31010849
k1,379:8369480,31010849:0
k1,380:8369480,31010849:9101
)
g1,380:9399850,31010849
[1,380:9399850,31010849:1092270,437688,0
(1,380:9399850,31010849:1092270,437688,0
x1,379:10492120,31010849
)
]
)
(1,380:8369480,31531496:2122640,203889,0
k1,380:9266050,31531496:896570
x1,380:9595550,31531496
k1,380:10492120,31531496:896570
)
]
g1,380:10601344,31010849
x1,380:11839246,31010849
g1,380:11984878,31010849
x1,380:12494604,31010849
g1,380:12640236,31010849
x1,380:12981567,31010849
x1,380:13397539,31010849
[1,380:13397539,31172865:294003,728249,0
(1,380:13397539,30740256:294003,295640,0
x1,380:13658774,30740256
)
(1,380:13397539,31172865:294003,295640,0
x1,380:13658774,31172865
)
]
x1,380:13873587,31010849
)
(1,380:17381192,31010849:1456200,446948,116320
(1,380:17381192,31010849:1456200,446948,116320
x1,380:18619160,31010849
x1,380:18837392,31010849
)
)
)
(1,382:3296451,32408340:15540941,447828,9168
x1,382:3806314,32408340
k1,381:4039997,32408340:233683
x1,381:5641684,32408340
k1,381:5875367,32408340:233683
$1,381:5875367,32408340
x1,381:6366888,32408340
$1,381:6366888,32408340
k1,381:6600572,32408340:233684
x1,381:7037683,32408340
k1,381:7271366,32408340:233683
x1,381:8072205,32408340
k1,381:8305888,32408340:233683
x1,381:9397703,32408340
x1,381:10489519,32408340
x1,381:11800221,32408340
k1,381:12033904,32408340:233683
x1,381:12834743,32408340
x1,381:13745021,32408340
k1,381:13978704,32408340:233683
x1,381:14925040,32408340
k1,381:15158723,32408340:233683
$1,381:15158723,32408340
x1,381:15500054,32408340
$1,381:15588345,32408340
k1,381:15822029,32408340:233684
x1,381:16259140,32408340
k1,381:16492823,32408340:233683
x1,381:17293662,32408340
k1,381:17527345,32408340:233683
x1,381:18619160,32408340
x1,381:18837392,32408340
k1,382:18837392,32408340:0
)
(1,382:3296451,33194772:15540941,446948,141880
x1,382:4715947,33194772
k1,381:4896060,33194772:180113
x1,381:6151715,33194772
k1,381:6403694,33194772:251979
x1,381:7422774,33194772
k1,381:7602887,33194772:180113
x1,381:8185495,33194772
x1,381:8695358,33194772
x1,381:9715084,33194772
k1,381:9895197,33194772:180113
x1,381:10332308,33194772
k1,381:10512422,33194772:180114
x1,381:11349965,33194772
k1,381:11530078,33194772:180113
x1,381:13313957,33194772
k1,381:13494070,33194772:180113
x1,381:14440406,33194772
k1,381:14620519,33194772:180113
x1,381:15130382,33194772
k1,381:15310495,33194772:180113
x1,381:16111334,33194772
k1,381:16291447,33194772:180113
x1,381:17456015,33194772
k1,381:17636128,33194772:180113
x1,381:18254784,33194772
x1,381:18619160,33194772
x1,381:18837392,33194772
k1,382:18837392,33194772:0
)
(1,382:3296451,33981204:15540941,447828,141880
x1,382:4679242,33981204
x1,382:4997098,33981204
k1,381:5148916,33981204:151818
x1,381:5694828,33981204
k1,381:5846645,33981204:151817
$1,381:5846645,33981204
x1,381:6338166,33981204
$1,381:6338166,33981204
x1,381:6502006,33981204
k1,381:6701159,33981204:199153
x1,381:7319815,33981204
x1,381:7558366,33981204
k1,381:7710184,33981204:151818
x1,381:8583768,33981204
k1,381:8735586,33981204:151818
x1,381:9536425,33981204
k1,381:9688242,33981204:151817
x1,381:10634578,33981204
x1,381:11144441,33981204
x1,381:11472121,33981204
x1,381:12232983,33981204
k1,381:12384801,33981204:151818
x1,381:13221689,33981204
x1,381:13731552,33981204
x1,381:14532391,33981204
k1,381:14684209,33981204:151818
x1,381:16650271,33981204
k1,381:16802088,33981204:151817
x1,381:17311951,33981204
k1,381:17463769,33981204:151818
x1,381:18556240,33981204
x1,381:18837392,33981204
k1,381:18837392,33981204:0
)
(1,382:3296451,34767636:15540941,446948,141880
x1,382:4097290,34767636
g1,381:4261130,34767636
x1,381:4879786,34767636
x1,381:5607226,34767636
x1,381:7172874,34767636
x1,381:8010417,34767636
g1,381:8174257,34767636
x1,381:8829617,34767636
x1,381:10030871,34767636
g1,381:10194711,34767636
x1,381:11432023,34767636
x1,381:12451749,34767636
k1,382:18837392,34767636:6385643
g1,382:18837392,34767636
)
(1,384:8964700,36050641:9872692,584074,116320
(1,384:8964700,36050641:4204444,584074,0
(1,382:8964700,36050641:0,0,0
$1,382:8964700,36050641
(1,382:8964700,35264209:0,0,0
)
$1,382:8964700,36050641
)
x1,382:9456221,36050641
(1,384:9456221,35780048:412854,313481,0
x1,384:9765765,35780048
)
x1,384:10779296,36050641
g1,384:10961336,36050641
x1,384:11471062,36050641
g1,384:11653102,36050641
x1,384:12144623,36050641
(1,384:12144623,35780048:412854,313481,0
x1,384:12454167,35780048
)
x1,384:12898808,36050641
x1,384:13169144,36050641
)
(1,384:17381192,36050641:1456200,446948,116320
(1,384:17381192,36050641:1456200,446948,116320
x1,384:18619160,36050641
x1,384:18837392,36050641
)
)
)
(1,387:3296451,37333646:15540941,551306,92400
h1,386:3296451,37333646:786432,0,0
x1,386:5101963,37333646
k1,386:5307662,37333646:205699
x1,386:5999708,37333646
x1,386:6837233,37333646
k1,386:7042933,37333646:205700
x1,386:7370613,37333646
x1,386:8446044,37333646
k1,386:8651743,37333646:205699
x1,386:9197655,37333646
k1,386:9403354,37333646:205699
$1,386:9403354,37333646
x1,386:9822054,37333646
$1,386:9822054,37333646
k1,386:10027753,37333646:205699
x1,386:10464864,37333646
k1,386:10670564,37333646:205700
x1,386:11398651,37333646
k1,386:11604350,37333646:205699
x1,386:12150254,37333646
k1,386:12355953,37333646:205699
$1,386:12355953,37333646
x1,386:12847474,37333646
(1,386:12847474,37095821:412854,313481,0
x1,386:13157018,37095821
)
x1,386:13601659,37333646
$1,386:13689950,37333646
x1,386:13853790,37333646
k1,386:14069954,37333646:216164
x1,386:15671641,37333646
k1,386:15877340,37333646:205699
x1,386:16314451,37333646
k1,386:16520151,37333646:205700
x1,386:17320990,37333646
k1,386:17526689,37333646:205699
x1,386:18109297,37333646
x1,386:18619160,37333646
x1,386:18837392,37333646
k1,387:18837392,37333646:0
)
(1,387:3296451,38120078:15540941,447828,141880
x1,387:4316177,38120078
k1,386:4538649,38120078:222472
x1,386:5084561,38120078
k1,386:5307032,38120078:222471
x1,386:6107871,38120078
k1,386:6330343,38120078:222472
x1,386:7785887,38120078
x1,386:10443340,38120078
k1,386:10665812,38120078:222472
x1,386:11138971,38120078
x1,386:11794331,38120078
x1,386:13378312,38120078
k1,386:13757367,38120078:379055
x1,386:14776447,38120078
k1,386:14998919,38120078:222472
$1,386:14998919,38120078
x1,386:15444929,38120078
(1,386:15444929,38218381:294003,295640,0
x1,386:15706164,38218381
)
$1,386:15738932,38120078
k1,386:15961403,38120078:222471
x1,386:16652794,38120078
x1,386:16943770,38120078
x1,386:17308136,38120078
x1,386:17619432,38120078
x1,386:17900584,38120078
k1,386:18123056,38120078:222472
x1,386:18414032,38120078
x1,386:18632264,38120078
x1,386:18837392,38120078
k1,387:18837392,38120078:0
)
(1,387:3296451,38906510:15540941,446948,141880
x1,387:4315523,38906510
k1,386:4480666,38906510:165143
x1,386:5026578,38906510
k1,386:5191720,38906510:165142
x1,386:5992559,38906510
k1,386:6157702,38906510:165143
x1,386:6813062,38906510
x1,386:8014316,38906510
k1,386:8179459,38906510:165143
x1,386:9416771,38906510
x1,386:10436497,38906510
k1,386:10601640,38906510:165143
x1,386:11547976,38906510
k1,386:11713118,38906510:165142
x1,386:12513957,38906510
k1,386:12679100,38906510:165143
x1,386:13770915,38906510
k1,386:13936058,38906510:165143
x1,386:14883032,38906510
x1,386:15429591,38906510
k1,386:15594734,38906510:165143
x1,386:16104597,38906510
k1,386:16269739,38906510:165142
x1,386:17107282,38906510
k1,386:17272425,38906510:165143
x1,386:18837392,38906510
k1,386:18837392,38906510:0
)
(1,387:3296451,39692942:15540941,551306,163840
(1,386:3296451,39692942:546135,455111,0
x1,386:3842586,39692942
)
x1,386:4916651,39692942
(1,386:4916651,39455117:412854,313481,0
x1,386:5226195,39455117
)
x1,386:6239726,39692942
k1,386:6351954,39692942:112228
x1,386:6861680,39692942
k1,386:6973908,39692942:112228
x1,386:7465429,39692942
(1,386:7465429,39455117:412854,313481,0
x1,386:7774973,39455117
)
x1,386:8219614,39692942
x1,386:8635586,39692942
(1,386:8635586,39791245:294003,295640,0
x1,386:8896821,39791245
)
x1,386:10076472,39692942
(1,386:10076472,39455117:412854,313481,0
x1,386:10386016,39455117
)
x1,386:10830657,39692942
x1,386:11246629,39692942
(1,386:11246629,39791245:294003,295640,0
x1,386:11507864,39791245
)
x1,386:11795495,39692942
$1,386:11795495,39692942
k1,386:11950316,39692942:154821
x1,386:12896652,39692942
k1,386:13051473,39692942:154821
$1,386:13051473,39692942
(1,386:13051473,39692942:546135,455111,0
x1,386:13597608,39692942
)
x1,386:15090373,39692942
k1,386:15202601,39692942:112228
x1,386:15712327,39692942
k1,386:15824555,39692942:112228
x1,386:16165886,39692942
x1,386:16581858,39692942
(1,386:16581858,39791245:294003,295640,0
x1,386:16843093,39791245
)
x1,386:17872554,39692942
x1,386:18288526,39692942
(1,386:18288526,39791245:294003,295640,0
x1,386:18549761,39791245
)
x1,386:18837392,39692942
$1,386:18837392,39692942
k1,387:18837392,39692942:0
)
(1,387:3296451,40479374:15540941,446948,141880
x1,387:3842363,40479374
k1,386:3996471,40479374:154108
x1,386:4797310,40479374
k1,386:4951419,40479374:154109
x1,386:5971138,40479374
k1,386:6125246,40479374:154108
x1,386:7435966,40479374
k1,386:7590075,40479374:154109
x1,386:7954441,40479374
x1,386:8245417,40479374
x1,386:8754625,40479374
x1,386:10029279,40479374
k1,386:10183387,40479374:154108
x1,386:10983571,40479374
k1,386:11137680,40479374:154109
x1,386:12047968,40479374
x1,386:12832432,40479374
k1,386:12986540,40479374:154108
x1,386:13496403,40479374
k1,386:13650512,40479374:154109
x1,386:14688591,40479374
k1,386:14842699,40479374:154108
x1,386:15534755,40479374
k1,386:15688864,40479374:154109
x1,386:16635200,40479374
k1,386:16789308,40479374:154108
x1,386:17827387,40479374
k1,386:17981496,40479374:154109
x1,386:18673552,40479374
x1,386:18837392,40479374
k1,386:18837392,40479374:0
)
(1,387:3296451,41265806:15540941,447828,141880
x1,387:4315531,41265806
k1,386:4516263,41265806:200732
x1,386:4989422,41265806
x1,386:5644782,41265806
x1,386:7064923,41265806
k1,386:7265655,41265806:200732
x1,386:7884311,41265806
x1,386:8211991,41265806
x1,386:8513462,41265806
x1,386:9012846,41265806
x1,386:9874638,41265806
k1,386:10075370,41265806:200732
x1,386:11021706,41265806
k1,386:11222438,41265806:200732
x1,386:12023277,41265806
k1,386:12224010,41265806:200733
x1,386:12915401,41265806
x1,386:13206377,41265806
x1,386:13570743,41265806
x1,386:13882039,41265806
x1,386:14163191,41265806
k1,386:14363923,41265806:200732
$1,386:14363923,41265806
x1,386:14809933,41265806
(1,386:14809933,41364109:294003,295640,0
x1,386:15071168,41364109
)
$1,386:15103936,41265806
k1,386:15304668,41265806:200732
x1,386:16396483,41265806
k1,386:16597215,41265806:200732
x1,386:17544189,41265806
x1,386:18090748,41265806
k1,386:18291480,41265806:200732
x1,386:18837392,41265806
k1,386:18837392,41265806:0
)
(1,387:3296451,42052238:15540941,491520,141880
x1,387:4097290,42052238
k1,386:4248926,42052238:151636
x1,386:5668404,42052238
x1,386:7633804,42052238
k1,386:7785440,42052238:151636
x1,386:8368048,42052238
x1,386:8877911,42052238
x1,386:9897637,42052238
k1,386:10049273,42052238:151636
x1,386:10486384,42052238
k1,386:10638020,42052238:151636
$1,386:10638020,42052238
x1,386:12676924,42052238
$1,386:12676924,42052238
x1,386:12840764,42052238
k1,386:12994841,42052238:154077
x1,386:14596528,42052238
k1,386:14748164,42052238:151636
x1,386:15257372,42052238
x1,386:16459274,42052238
k1,386:16610910,42052238:151636
x1,386:17884917,42052238
k1,386:18036553,42052238:151636
x1,386:18837392,42052238
k1,386:18837392,42052238:0
)
(1,387:3296451,42838670:15540941,446948,141880
x1,387:3915107,42838670
x1,387:5116379,42838670
x1,387:5298562,42838670
x1,387:6099401,42838670
x1,387:7119127,42838670
k1,386:7394922,42838670:275795
x1,386:7685898,42838670
x1,386:8668274,42838670
k1,386:8944070,42838670:275796
x1,386:9489982,42838670
k1,386:9765777,42838670:275795
x1,386:10566616,42838670
k1,386:10842412,42838670:275796
x1,386:11497772,42838670
x1,386:12077107,42838670
x1,386:12259290,42838670
x1,386:13023425,42838670
k1,386:13299220,42838670:275795
x1,386:14937602,42838670
k1,386:15213398,42838670:275796
x1,386:16159734,42838670
k1,386:16435529,42838670:275795
x1,386:17527344,42838670
x1,386:18619160,42838670
x1,386:18837392,42838670
k1,387:18837392,42838670:0
)
(1,387:3296451,43625102:15540941,446948,141880
x1,387:4607153,43625102
k1,386:4786649,43625102:179496
x1,386:6333936,43625102
k1,386:6584065,43625102:250129
x1,386:7603145,43625102
k1,386:7782641,43625102:179496
x1,386:8291849,43625102
x1,386:9238185,43625102
x1,386:10512184,43625102
x1,386:11531910,43625102
k1,386:11711406,43625102:179496
x1,386:12220614,43625102
x1,386:13422516,43625102
k1,386:13602012,43625102:179496
x1,386:14147924,43625102
k1,386:14327420,43625102:179496
x1,386:15128259,43625102
k1,386:15307756,43625102:179497
x1,386:16109252,43625102
k1,386:16288732,43625102:179480
x1,386:16761891,43625102
x1,386:17417251,43625102
x1,386:18837392,43625102
k1,386:18837392,43625102:0
)
(1,387:3296451,44411534:15540941,446948,141880
x1,387:4242787,44411534
k1,386:4441790,44411534:199003
x1,386:5352078,44411534
k1,386:5551046,44411534:198968
x1,386:5915412,44411534
x1,386:6206388,44411534
x1,386:6715596,44411534
x1,386:7990250,44411534
k1,386:8189254,44411534:199004
x1,386:8989438,44411534
k1,386:9188441,44411534:199003
x1,386:10098729,44411534
x1,386:10883193,44411534
k1,386:11082197,44411534:199004
x1,386:11592060,44411534
k1,386:11791063,44411534:199003
x1,386:12829142,44411534
k1,386:13028146,44411534:199004
x1,386:13720202,44411534
x1,386:13884042,44411534
k1,386:14192692,44411534:308650
x1,386:15211772,44411534
k1,386:15410776,44411534:199004
x1,386:15883935,44411534
x1,386:16102167,44411534
x1,386:16891214,44411534
k1,386:17090217,44411534:199003
x1,386:17999849,44411534
x1,386:18837392,44411534
k1,386:18837392,44411534:0
)
(1,387:3296451,45197966:15540941,446948,92400
x1,387:3915107,45197966
k1,386:4046360,45197966:131253
x1,386:5174879,45197966
x1,386:5539245,45197966
x1,386:6522277,45197966
k1,386:6653530,45197966:131253
x1,386:7927537,45197966
k1,386:8058791,45197966:131254
x1,386:9405534,45197966
k1,386:9536787,45197966:131253
x1,386:10045995,45197966
x1,386:10992331,45197966
x1,386:12266330,45197966
x1,386:13704824,45197966
k1,386:13842595,45197966:137771
x1,386:15444282,45197966
k1,386:15575535,45197966:131253
x1,386:16085398,45197966
x1,386:16595261,45197966
x1,386:17905300,45197966
k1,386:18036553,45197966:131253
x1,386:18837392,45197966
k1,386:18837392,45197966:0
)
(1,387:3296451,45984398:15540941,446948,141880
x1,387:3806314,45984398
x1,387:4571105,45984398
x1,387:5772369,45984398
x1,387:6864184,45984398
k1,386:7018274,45984398:154090
x1,386:8037345,45984398
k1,386:8191436,45984398:154091
x1,386:8737348,45984398
k1,386:8891438,45984398:154090
x1,386:9400646,45984398
x1,386:9718502,45984398
x1,386:10046182,45984398
x1,386:10519341,45984398
x1,386:11501708,45984398
x1,386:12776362,45984398
k1,386:12930453,45984398:154091
x1,386:13440316,45984398
k1,386:13594406,45984398:154090
x1,386:14541380,45984398
k1,386:14695471,45984398:154091
x1,386:15204679,45984398
x1,386:15879695,45984398
x1,386:16972166,45984398
k1,386:17126256,45984398:154090
x1,386:18837392,45984398
k1,386:18837392,45984398:0
)
(1,387:3296451,46770830:15540941,446948,141880
x1,387:4607153,46770830
x1,387:5444696,46770830
g1,386:5608536,46770830
x1,386:6445416,46770830
x1,386:7956007,46770830
k1,387:18837392,46770830:10881385
g1,387:18837392,46770830
)
]
g1,425:18837392,46770830
)
k1,425:19577437,46770830:740045
r1,425:19577437,46770830:0,42034544,0
k1,425:20317481,46770830:740044
(1,425:20317481,46770830:15540941,42034544,0
[1,425:20317481,46770830:15540941,42034544,0
[1,372:20317481,34082646:15540941,29346360,0
[1,372:20317481,34082646:15540941,29346360,0
(1,370:20317481,30543702:15540941,25807416,0
g1,370:20317481,30543702
h1,369:20317481,30543702:0,0,0
(1,369:20317481,30543702:15540941,25807416,0
(1,369:20317481,30543702:15541296,25807480,0
(1,369:20317481,30543702:15541296,25807480,0
(1,369:20317481,30543702:0,25807480,0
(1,369:20317481,30543702:0,25102320,0
(1,369:20317481,30543702:15116648,25102320,0
)
k1,369:20317481,30543702:-15116648
)
)
g1,369:35858777,30543702
)
)
)
g1,370:35858422,30543702
g1,370:35858422,30543702
)
(1,370:20317481,33866375:15540941,2667313,216271
h1,370:20317481,33866375:0,0,0
g1,370:20317481,33866375
[1,370:20317481,33866375:15540941,2667313,216271
(1,370:20317481,31703687:15540941,504625,127692
h1,370:20317481,31703687:0,0,0
x1,370:21857495,31703687
k1,370:22103973,31703687:246478
x1,370:22874279,31703687
k1,370:23354189,31703687:479910
r1,425:23354189,31703687:0,632317,127692
k1,370:23354189,31703687:0
x1,370:24009475,31703687
x1,370:24861177,31703687
x1,370:26007776,31703687
x1,370:26925530,31703687
k1,370:27172008,31703687:246478
x1,370:27630295,31703687
x1,370:28712007,31703687
k1,370:28958486,31703687:246479
x1,370:29449807,31703687
k1,370:29696285,31703687:246478
x1,370:30417040,31703687
k1,370:30663518,31703687:246478
x1,370:32039551,31703687
k1,370:32286029,31703687:246478
x1,370:33334722,31703687
k1,370:33581200,31703687:246478
x1,370:34301955,31703687
k1,370:34548433,31703687:246478
x1,370:35858422,31703687
k1,370:35858422,31703687:0
)
(1,370:20317481,32424583:15540941,402253,127692
x1,370:22709189,32424583
k1,370:22843249,32424583:134060
x1,370:23269092,32424583
x1,370:23858916,32424583
x1,370:25137044,32424583
k1,370:25271105,32424583:134061
x1,370:26122807,32424583
k1,370:26256867,32424583:134060
x1,370:27076126,32424583
k1,370:27210173,32424583:134047
x1,370:27538103,32424583
x1,370:27799981,32424583
x1,370:28258268,32424583
x1,370:29552913,32424583
k1,370:29731292,32424583:178379
x1,370:30648463,32424583
k1,370:30782524,32424583:134061
x1,370:31208367,32424583
x1,370:31404776,32424583
x1,370:32114918,32424583
k1,370:32248978,32424583:134060
x1,370:33067646,32424583
x1,370:33821435,32424583
k1,370:33955496,32424583:134061
x1,370:34512286,32424583
k1,370:34646346,32424583:134060
x1,370:35662013,32424583
x1,370:35858422,32424583
k1,370:35858422,32424583:0
)
(1,370:20317481,33145479:15540941,402253,127692
x1,370:20645411,33145479
x1,370:21530139,33145479
k1,370:21675033,33145479:144894
x1,370:22133910,33145479
k1,370:22278803,33145479:144893
x1,370:23490871,33145479
k1,370:23635765,33145479:144894
x1,370:24160112,33145479
x1,370:24618989,33145479
x1,370:25913634,33145479
k1,370:26059040,33145479:145406
x1,370:27500558,33145479
k1,370:27645452,33145479:144894
x1,370:28104329,33145479
x1,370:28563206,33145479
x1,370:29742240,33145479
k1,370:29887133,33145479:144893
x1,370:30607888,33145479
k1,370:30752782,33145479:144894
x1,370:31309572,33145479
x1,370:32062763,33145479
x1,370:32915040,33145479
k1,370:33059933,33145479:144893
x1,370:33551254,33145479
k1,370:33696148,33145479:144894
x1,370:34155025,33145479
x1,370:34810311,33145479
x1,370:35662013,33145479
x1,370:35858422,33145479
k1,370:35858422,33145479:0
)
(1,370:20317481,33866375:15540941,402253,216271
x1,370:21071270,33866375
g1,370:21218726,33866375
x1,370:21677013,33866375
x1,370:21963083,33866375
x1,370:22257995,33866375
x1,370:22683838,33866375
x1,370:23567968,33866375
x1,370:24862613,33866375
r1,425:24862613,33866375:0,216271,216271
k1,370:35858422,33866375:10995809
g1,370:35858422,33866375
)
]
g1,370:35858422,33866375
g1,370:35858422,33866375
)
]
]
(1,388:20317481,36075217:15540941,541848,160032
(1,388:20317481,36075217:1179648,541848,0
g1,388:20317481,36075217
x1,388:20710697,36075217
g1,388:21497129,36075217
)
g1,388:20710697,36075217
x1,388:20907305,36075217
g1,388:21103913,36075217
x1,388:26214875,36075217
g1,388:26411483,36075217
x1,388:26760654,36075217
x1,388:28625252,36075217
g1,388:28821860,36075217
x1,388:29476955,36075217
g1,388:29673563,36075217
x1,388:30721864,36075217
g1,388:30918472,36075217
x1,388:33802292,36075217
k1,388:35858422,36075217:2056130
g1,388:35858422,36075217
)
(1,399:20317481,37333646:15540941,446948,141880
h1,398:20317481,37333646:786432,0,0
x1,398:22122993,37333646
k1,398:22276627,37333646:153634
x1,398:23586674,37333646
k1,398:23740307,37333646:153633
x1,398:24541146,37333646
x1,398:25252858,37333646
k1,398:25406492,37333646:153634
x1,398:25952404,37333646
k1,398:26106038,37333646:153634
x1,398:26906877,37333646
k1,398:27060510,37333646:153633
x1,398:27569718,37333646
x1,398:28516054,37333646
x1,398:29790053,37333646
x1,398:30809779,37333646
k1,398:30963413,37333646:153634
x1,398:31472621,37333646
x1,398:32674523,37333646
k1,398:32828157,37333646:153634
x1,398:33374069,37333646
k1,398:33527702,37333646:153633
x1,398:34328541,37333646
k1,398:34482175,37333646:153634
x1,398:34809855,37333646
x1,398:35640190,37333646
x1,398:35858422,37333646
k1,399:35858422,37333646:0
)
(1,399:20317481,38120078:15540941,446948,141880
x1,399:21337207,38120078
k1,398:21573723,38120078:236516
x1,398:22373907,38120078
k1,398:22610424,38120078:236517
x1,398:23520712,38120078
x1,398:24305176,38120078
k1,398:24541692,38120078:236516
x1,398:25051555,38120078
k1,398:25288072,38120078:236517
x1,398:26326151,38120078
k1,398:26562667,38120078:236516
x1,398:27254723,38120078
x1,398:27418563,38120078
k1,398:27839753,38120078:421190
x1,398:29368041,38120078
k1,398:29604557,38120078:236516
x1,398:30404741,38120078
k1,398:30641258,38120078:236517
x1,398:31588232,38120078
x1,398:32680047,38120078
x1,398:33517590,38120078
k1,398:33754106,38120078:236516
x1,398:34045082,38120078
x1,398:34627680,38120078
x1,398:34845912,38120078
x1,398:35858422,38120078
k1,398:35858422,38120078:0
)
(1,399:20317481,38906510:15540941,446948,141880
x1,399:20827344,38906510
k1,398:21124461,38906510:297117
x1,398:21925300,38906510
k1,398:22222416,38906510:297116
x1,398:23059959,38906510
k1,398:23357076,38906510:297117
x1,398:24157915,38906510
x1,398:24869627,38906510
k1,398:25166743,38906510:297116
x1,398:26113079,38906510
k1,398:26410196,38906510:297117
x1,398:27465963,38906510
k1,398:27763079,38906510:297116
x1,398:28563918,38906510
x1,398:29275630,38906510
k1,398:29572747,38906510:297117
x1,398:30118659,38906510
k1,398:30415776,38906510:297117
x1,398:31216615,38906510
k1,398:31513731,38906510:297116
x1,398:33225515,38906510
k1,398:33522497,38906510:296982
x1,398:34468833,38906510
k1,398:34765950,38906510:297117
x1,398:35858422,38906510
k1,399:35858422,38906510:0
)
(1,399:20317481,39692942:15540941,446948,92400
x1,399:22029265,39692942
k1,398:22170250,39692942:140985
x1,398:22679458,39692942
x1,398:23625794,39692942
x1,398:24899793,39692942
x1,398:26338287,39692942
k1,398:26483861,39692942:145574
x1,398:27940051,39692942
k1,398:28081058,39692942:141007
x1,398:28881897,39692942
k1,398:29022905,39692942:141008
x1,398:30625897,39692942
k1,398:30766882,39692942:140985
x1,398:31276090,39692942
x1,398:32222426,39692942
x1,398:33496425,39692942
x1,398:34516151,39692942
k1,398:34657158,39692942:141007
x1,398:35858422,39692942
k1,398:35858422,39692942:0
)
(1,399:20317481,40479374:15540941,446948,141880
x1,399:21155024,40479374
k1,398:21393626,40479374:238602
x1,398:22339962,40479374
x1,398:23322984,40479374
k1,398:23561586,40479374:238602
x1,398:24798898,40479374
x1,398:26655530,40479374
k1,398:26894132,40479374:238602
x1,398:28441419,40479374
k1,398:28868865,40479374:427446
x1,398:29233241,40479374
x1,398:29769329,40479374
k1,398:30007931,40479374:238602
x1,398:30808770,40479374
k1,398:31047371,40479374:238601
x1,398:31629979,40479374
x1,398:32266987,40479374
k1,398:32505589,40479374:238602
x1,398:33743557,40479374
k1,398:33982084,40479374:238527
x1,398:34928420,40479374
k1,398:35167022,40479374:238602
x1,398:35858422,40479374
k1,399:35858422,40479374:0
)
(1,399:20317481,41265806:15540941,446948,141880
x1,399:21555449,41265806
k1,398:21789777,41265806:234328
x1,398:23100479,41265806
x1,398:24174607,41265806
k1,398:24426644,41265806:252037
x1,398:25190788,41265806
k1,398:25425187,41265806:234399
x1,398:26298771,41265806
k1,398:26533170,41265806:234399
x1,398:27334009,41265806
k1,398:27568407,41265806:234398
x1,398:28696271,41265806
k1,398:28930670,41265806:234399
x1,398:31042229,41265806
k1,398:31276628,41265806:234399
x1,398:32368443,41265806
x1,398:33824642,41265806
k1,398:34059040,41265806:234398
x1,398:34568903,41265806
k1,398:34803302,41265806:234399
x1,398:35640190,41265806
x1,398:35858422,41265806
k1,399:35858422,41265806:0
)
(1,399:20317481,42052238:15540941,446948,141880
x1,399:21191073,42052238
x1,399:22282881,42052238
k1,398:22437795,42052238:154914
x1,398:23238634,42052238
k1,398:23393548,42052238:154914
x1,398:24158339,42052238
x1,398:25123018,42052238
k1,398:25323203,42052238:200185
x1,398:25941859,42052238
x1,398:26180410,42052238
k1,398:26335324,42052238:154914
x1,398:27391091,42052238
k1,398:27546005,42052238:154914
x1,398:28419589,42052238
k1,398:28574504,42052238:154915
x1,398:29375343,42052238
k1,398:29530257,42052238:154914
x1,398:31604440,42052238
x1,398:33934231,42052238
x1,398:34071862,42052238
k1,398:34228561,42052238:156699
x1,398:34920607,42052238
x1,398:35720791,42052238
x1,398:35858422,42052238
k1,398:35858422,42052238:0
)
(1,399:20317481,42838670:15540941,446948,141880
x1,399:21263817,42838670
k1,398:21466308,42838670:202491
x1,398:24596920,42838670
k1,398:24799411,42838670:202491
x1,398:25964634,42838670
x1,398:26146817,42838670
x1,398:27129849,42838670
k1,398:27332341,42838670:202492
x1,398:29116211,42838670
k1,398:29318702,42838670:202491
x1,398:30410517,42838670
x1,398:30701493,42838670
x1,398:31886364,42838670
k1,398:32088855,42838670:202491
x1,398:32707511,42838670
x1,398:33508350,42838670
k1,398:33710841,42838670:202491
x1,398:34474985,42838670
x1,398:35858422,42838670
k1,398:35858422,42838670:0
)
(1,399:20317481,43625102:15540941,446948,141880
x1,399:20827344,43625102
x1,399:21300503,43625102
x1,399:22174095,43625102
x1,399:22647254,43625102
x1,399:23830820,43625102
k1,398:24073806,43625102:242986
x1,398:24619718,43625102
x1,398:24947398,43625102
x1,398:26393773,43625102
k1,398:26620930,43625102:227157
x1,398:27276290,43625102
k1,398:27503447,43625102:227157
x1,398:28304286,43625102
k1,398:28531443,43625102:227157
x1,398:29587210,43625102
x1,398:30388049,43625102
k1,398:30615206,43625102:227157
x1,398:31598229,43625102
x1,398:32071397,43625102
x1,398:33083260,43625102
k1,398:33310417,43625102:227157
x1,398:33820280,43625102
x1,398:34293439,43625102
x1,398:35167031,43625102
x1,398:35640190,43625102
x1,398:35858422,43625102
k1,399:35858422,43625102:0
)
(1,399:20317481,44411534:15540941,446948,141880
x1,399:21337207,44411534
k1,398:21584135,44411534:246928
x1,398:22675950,44411534
x1,398:24387077,44411534
k1,398:24634004,44411534:246927
x1,398:25143867,44411534
k1,398:25390795,44411534:246928
x1,398:26445915,44411534
x1,398:28411315,44411534
k1,398:28658243,44411534:246928
x1,398:29459082,44411534
k1,398:29706010,44411534:246928
x1,398:30470801,44411534
x1,398:31435480,44411534
k1,398:31887903,44411534:452423
x1,398:32906983,44411534
k1,398:33153910,44411534:246927
x1,398:33736518,44411534
x1,398:34373526,44411534
k1,398:34620454,44411534:246928
x1,398:35858422,44411534
k1,398:35858422,44411534:0
)
(1,399:20317481,45197966:15540941,446948,141880
x1,399:21263817,45197966
k1,398:21429283,45197966:165466
x1,398:22120683,45197966
x1,398:23358651,45197966
k1,398:23524115,45197966:165464
x1,398:24033323,45197966
x1,398:24979659,45197966
x1,398:26253658,45197966
x1,398:27528312,45197966
k1,398:27693778,45197966:165466
x1,398:28858992,45197966
k1,398:29024458,45197966:165466
x1,398:30371201,45197966
k1,398:30536667,45197966:165466
x1,398:31301458,45197966
x1,398:32357225,45197966
k1,398:32522691,45197966:165466
x1,398:33322875,45197966
k1,398:33488341,45197966:165466
x1,398:34398629,45197966
x1,398:35183093,45197966
k1,398:35348559,45197966:165466
x1,398:35858422,45197966
k1,398:35858422,45197966:0
)
(1,399:20317481,45984398:15540941,446948,141880
x1,399:21355560,45984398
k1,398:21514402,45984398:158842
x1,398:22206458,45984398
x1,398:22370298,45984398
k1,398:22530140,45984398:159842
x1,398:23568219,45984398
k1,398:23727061,45984398:158842
x1,398:24419117,45984398
x1,398:24582957,45984398
k1,398:24742799,45984398:159842
x1,398:25689135,45984398
k1,398:25847978,45984398:158843
x1,398:26886057,45984398
k1,398:27044899,45984398:158842
x1,398:27736955,45984398
x1,398:27900795,45984398
k1,398:28060637,45984398:159842
x1,398:28569845,45984398
x1,398:29734405,45984398
x1,398:30098771,45984398
x1,398:30410067,45984398
x1,398:31201082,45984398
x1,398:31322330,45984398
k1,398:31523824,45984398:201494
x1,398:32542904,45984398
k1,398:32701746,45984398:158842
x1,398:34193986,45984398
k1,398:34352829,45984398:158843
x1,398:34898741,45984398
k1,398:35057583,45984398:158842
x1,398:35858422,45984398
k1,398:35858422,45984398:0
)
(1,399:20317481,46770830:15540941,446948,141880
x1,399:20790640,46770830
x1,399:21008872,46770830
x1,399:21797919,46770830
k1,398:21931974,46770830:134055
x1,398:22841606,46770830
x1,398:23679149,46770830
k1,398:23813204,46770830:134055
x1,398:24431860,46770830
k1,398:24565915,46770830:134055
x1,398:25184571,46770830
x1,398:26895033,46770830
k1,398:27029088,46770830:134055
x1,398:27538296,46770830
x1,398:28484632,46770830
x1,398:30559470,46770830
k1,398:30693525,46770830:134055
x1,398:31858739,46770830
k1,398:31992794,46770830:134055
x1,398:33339537,46770830
k1,398:33473592,46770830:134055
x1,398:34784294,46770830
x1,398:35858422,46770830
k1,399:35858422,46770830:0
k1,399:35858422,46770830:0
)
]
g1,425:35858422,46770830
)
)
]
(1,425:3296451,48736910:32561971,446948,9168
(1,425:3296451,48736910:32561971,446948,9168
k1,425:19413597,48736910:16117146
x1,425:19741277,48736910
k1,425:35858422,48736910:16117145
)
)
]
]
]
]
!43466
}5
!10
{6
[1,443:4736286,48736910:31122136,44000624,9168
[1,443:4736286,4736286:0,0,0
(1,443:4736286,4670505:0,0,0
k1,443:4736286,4670505:1505616
)
]
[1,443:4736286,48736910:31122136,44000624,9168
[1,443:4736286,4736286:15540941,0,0
(1,443:4736286,4736286:15540941,0,0
h1,443:4736286,4736286:0,0,0
(1,443:4736286,4736286:0,0,0
(1,443:4736286,4736286:0,0,0
g1,443:0,4736286
h1,443:0,4736286:0,0,0
k1,443:4736286,4736286:4736286
)
)
k1,443:20277227,4736286:15540941
g1,443:20277227,4736286
)
]
[1,443:4736286,48736910:31122136,44000624,9168
[1,443:3296451,48736910:32561971,44000624,9168
[1,443:3296451,4736286:32561971,0,0
(1,443:3296451,4736286:32561971,0,0
h1,443:3296451,4736286:32561971,0,0
)
]
[1,443:3296451,46770830:32561971,42034544,0
(1,443:3296451,46770830:32561971,42034544,0
(1,443:3296451,46770830:15540941,42034544,0
[1,443:3296451,46770830:15540941,42034544,0
[1,396:3296451,36480628:15540941,31744342,0
[1,396:3296451,36480628:15540941,31744342,0
(1,394:3296451,34383476:15540941,29647190,0
g1,394:3296451,34383476
h1,393:3296451,34383476:0,0,0
(1,393:3296451,34383476:15540941,29647190,0
(1,393:3296451,34383476:15540904,29647264,0
(1,393:3296451,34383476:15540904,29647264,0
(1,393:3296451,34383476:0,29647264,0
(1,393:3296451,34383476:0,29364978,0
(1,393:3296451,34383476:15392932,29364978,0
)
k1,393:3296451,34383476:-15392932
)
)
g1,393:18837355,34383476
)
)
)
g1,394:18837392,34383476
g1,394:18837392,34383476
)
(1,394:3296451,36264357:15540941,1225521,216271
h1,394:3296451,36264357:0,0,0
g1,394:3296451,36264357
[1,394:3296451,36264357:15540941,1225521,216271
(1,394:3296451,35543461:15540941,504625,127692
h1,394:3296451,35543461:0,0,0
x1,394:4836465,35543461
k1,394:4955477,35543461:119012
x1,394:5725783,35543461
k1,394:5899146,35543461:173363
r1,443:5899146,35543461:0,632317,127692
k1,394:5899146,35543461:0
x1,394:6816317,35543461
k1,394:6935329,35543461:119012
x1,394:8114371,35543461
k1,394:8233383,35543461:119012
x1,394:8954138,35543461
x1,394:9594678,35543461
k1,394:9713690,35543461:119012
x1,394:10205011,35543461
k1,394:10324023,35543461:119012
x1,394:11044778,35543461
k1,394:11163790,35543461:119012
x1,394:11458702,35543461
x1,394:13123757,35543461
k1,394:13242769,35543461:119012
x1,394:16420112,35543461
k1,394:16539124,35543461:119012
x1,394:17587817,35543461
k1,394:17706828,35543461:119011
$1,394:17706828,35543461
x1,394:18009930,35543461
k1,394:18036364,35543461:26434
x1,394:18507856,35543461
k1,394:18534290,35543461:26434
x1,394:18837392,35543461
$1,394:18837392,35543461
k1,394:18837392,35543461:0
)
(1,394:3296451,36264357:15540941,402253,216271
x1,394:5327195,36264357
g1,394:5474651,36264357
x1,394:7604473,36264357
g1,394:7751929,36264357
x1,394:9308452,36264357
r1,443:9308452,36264357:0,216271,216271
k1,394:18837392,36264357:9528940
g1,394:18837392,36264357
)
]
g1,394:18837392,36264357
g1,394:18837392,36264357
)
]
]
(1,422:3296451,38971696:15540941,541848,11006
(1,422:3296451,38971696:1179648,528868,5107
g1,422:3296451,38971696
x1,422:3689667,38971696
g1,422:4476099,38971696
)
g1,422:3689667,38971696
x1,422:3886275,38971696
g1,422:4082883,38971696
x1,422:9193845,38971696
g1,422:9390453,38971696
x1,422:9739624,38971696
x1,422:11604222,38971696
g1,422:11800830,38971696
x1,422:12455925,38971696
g1,422:12652533,38971696
x1,422:13700834,38971696
g1,422:13897442,38971696
x1,422:15906752,38971696
k1,422:18837392,38971696:2930640
g1,422:18837392,38971696
)
(1,425:3296451,40479374:15540941,446948,141880
h1,424:3296451,40479374:786432,0,0
x1,424:4628795,40479374
k1,424:4827152,40479374:198357
x1,424:6027751,40479374
x1,424:6500919,40479374
x1,424:7550141,40479374
k1,424:7748498,40479374:198357
x1,424:8367154,40479374
x1,424:9059200,40479374
x1,424:9641152,40479374
x1,424:11079646,40479374
k1,424:11286632,40479374:206986
x1,424:12087471,40479374
k1,424:12285829,40479374:198358
x1,424:13377644,40479374
x1,424:14797140,40479374
k1,424:14995497,40479374:198357
x1,424:15760288,40479374
x1,424:16561127,40479374
k1,424:16759484,40479374:198357
x1,424:17196595,40479374
k1,424:17394952,40479374:198357
x1,424:18304584,40479374
x1,424:18619160,40479374
x1,424:18837392,40479374
k1,425:18837392,40479374:0
)
(1,425:3296451,41265806:15540941,446948,141880
x1,425:3988497,41265806
k1,424:4147228,41265806:158731
x1,424:4765884,41265806
x1,424:6658547,41265806
k1,424:6817279,41265806:158732
x1,424:7982493,41265806
k1,424:8141224,41265806:158731
x1,424:9688511,41265806
k1,424:9889969,41265806:201458
x1,424:10618065,41265806
k1,424:10776796,41265806:158731
x1,424:11687084,41265806
x1,424:12471548,41265806
k1,424:12630279,41265806:158731
x1,424:13140142,41265806
k1,424:13298874,41265806:158732
x1,424:14336953,41265806
k1,424:14495684,41265806:158731
x1,424:15187740,41265806
x1,424:15351580,41265806
k1,424:15511334,41265806:159754
x1,424:16312173,41265806
k1,424:16470904,41265806:158731
x1,424:18035896,41265806
x1,424:18837392,41265806
k1,424:18837392,41265806:0
)
(1,425:3296451,42052238:15540941,446948,141880
x1,425:3805659,42052238
x1,425:4751995,42052238
x1,425:6025994,42052238
x1,425:7300648,42052238
k1,424:7543528,42052238:242880
x1,424:8089440,42052238
k1,424:8332320,42052238:242880
x1,424:9133159,42052238
k1,424:9376038,42052238:242879
x1,424:10904964,42052238
k1,424:11147844,42052238:242880
x1,424:11948028,42052238
k1,424:12190908,42052238:242880
x1,424:13611059,42052238
k1,424:13853939,42052238:242880
x1,424:14363802,42052238
k1,424:14606681,42052238:242879
x1,424:15115889,42052238
x1,424:15790905,42052238
x1,424:16883376,42052238
k1,424:17126256,42052238:242880
x1,424:18837392,42052238
k1,424:18837392,42052238:0
)
(1,425:3296451,42838670:15540941,446948,141880
x1,425:4607153,42838670
x1,425:5444696,42838670
k1,424:5650993,42838670:206297
x1,424:6487873,42838670
x1,424:7106529,42838670
x1,424:8089552,42838670
k1,424:8295849,42838670:206297
x1,424:9242185,42838670
k1,424:9448481,42838670:206296
x1,424:10249320,42838670
k1,424:10455617,42838670:206297
x1,424:10928776,42838670
x1,424:11147008,42838670
x1,424:11936055,42838670
k1,424:12142352,42838670:206297
x1,424:13051984,42838670
x1,424:13889527,42838670
k1,424:14095824,42838670:206297
x1,424:14714480,42838670
k1,424:14920777,42838670:206297
x1,424:16049296,42838670
x1,424:16413662,42838670
x1,424:17560534,42838670
k1,424:17891064,42838670:330530
x1,424:18619160,42838670
x1,424:18837392,42838670
k1,425:18837392,42838670:0
)
(1,425:3296451,43625102:15540941,446948,92400
x1,425:4242787,43625102
x1,425:5516786,43625102
x1,425:6791440,43625102
k1,424:7038925,43625102:247485
x1,424:7584837,43625102
k1,424:7832321,43625102:247484
x1,424:8633160,43625102
k1,424:8880645,43625102:247485
x1,424:9463253,43625102
x1,424:10100261,43625102
k1,424:10347746,43625102:247485
x1,424:11585714,43625102
k1,424:11833114,43625102:247400
x1,424:12779450,43625102
k1,424:13026935,43625102:247485
x1,424:13718335,43625102
x1,424:14956303,43625102
k1,424:15203703,43625102:247400
x1,424:16514405,43625102
x1,424:17424693,43625102
k1,424:17672178,43625102:247485
x1,424:18837392,43625102
k1,424:18837392,43625102:0
)
(1,425:3296451,44411534:15540941,446948,141880
x1,425:3806314,44411534
x1,425:4517370,44411534
x1,425:5536441,44411534
k1,424:5876277,44411534:339836
x1,424:7041500,44411534
x1,424:7878388,44411534
k1,424:8218224,44411534:339836
x1,424:8764136,44411534
k1,424:9103972,44411534:339836
x1,424:9468338,44411534
x1,424:9978201,44411534
x1,424:10670247,44411534
x1,424:11288903,44411534
x1,424:12308629,44411534
k1,424:12648464,44411534:339835
x1,424:14250798,44411534
k1,424:14590634,44411534:339836
x1,424:15536970,44411534
k1,424:15876806,44411534:339836
x1,424:16641597,44411534
x1,424:17442436,44411534
k1,424:17782272,44411534:339836
x1,424:18837392,44411534
k1,425:18837392,44411534:0
)
(1,425:3296451,45197966:15540941,446948,141880
x1,425:6099394,45197966
k1,424:6337274,45197966:237880
x1,424:7429089,45197966
x1,424:9140216,45197966
k1,424:9378097,45197966:237881
x1,424:10178281,45197966
k1,424:10416161,45197966:237880
x1,424:11326449,45197966
x1,424:12110913,45197966
k1,424:12348794,45197966:237881
x1,424:12858657,45197966
k1,424:13096537,45197966:237880
x1,424:14134616,45197966
k1,424:14372497,45197966:237881
x1,424:15392233,45197966
k1,424:15630113,45197966:237880
x1,424:16139976,45197966
k1,424:16377857,45197966:237881
x1,424:17415936,45197966
k1,424:17653816,45197966:237880
x1,424:18673552,45197966
x1,424:18837392,45197966
k1,424:18837392,45197966:0
)
(1,425:3296451,45984398:15540941,446948,141880
x1,425:4242779,45984398
k1,424:4487321,45984398:244542
x1,424:5525400,45984398
k1,424:5970667,45984398:445267
x1,424:6298347,45984398
k1,424:6542890,45984398:244543
x1,424:7052753,45984398
k1,424:7297295,45984398:244542
x1,424:8098134,45984398
k1,424:8342676,45984398:244542
x1,424:9653378,45984398
k1,424:9897920,45984398:244542
x1,424:10188896,45984398
x1,424:10771494,45984398
x1,424:11535629,45984398
k1,424:11780172,45984398:244543
x1,424:12544316,45984398
k1,424:12788858,45984398:244542
x1,424:13079834,45984398
k1,424:13324376,45984398:244542
x1,424:14452895,45984398
x1,424:15071551,45984398
x1,424:15471966,45984398
x1,424:16382254,45984398
k1,424:16626797,45984398:244543
x1,424:17792011,45984398
k1,424:18036553,45984398:244542
x1,424:18837392,45984398
k1,424:18837392,45984398:0
)
(1,425:3296451,46770830:15540941,446948,141880
x1,425:4170043,46770830
x1,425:5698987,46770830
g1,424:5862827,46770830
x1,424:7992729,46770830
k1,425:18837392,46770830:10844663
g1,425:18837392,46770830
)
]
g1,443:18837392,46770830
)
k1,443:19577437,46770830:740045
r1,443:19577437,46770830:0,42034544,0
k1,443:20317481,46770830:740044
(1,443:20317481,46770830:15540941,42034544,0
[1,443:20317481,46770830:15540941,42034544,0
[1,406:20317481,23925249:15540941,19188963,0
[1,406:20317481,23925249:15540941,19188963,0
(1,404:20317481,21828097:15540941,17091811,0
g1,404:20317481,21828097
h1,403:20317481,21828097:0,0,0
(1,403:20317481,21828097:15540941,17091811,0
(1,403:20317481,21828097:15541663,17091854,0
(1,403:20317481,21828097:15541663,17091854,0
(1,403:20317481,21828097:0,17091854,0
(1,403:20317481,21828097:0,16971694,0
(1,403:20317481,21828097:15432401,16971694,0
)
k1,403:20317481,21828097:-15432401
)
)
g1,403:35859144,21828097
)
)
)
g1,404:35858422,21828097
g1,404:35858422,21828097
)
(1,404:20317481,23708978:15540941,1225521,216271
h1,404:20317481,23708978:0,0,0
g1,404:20317481,23708978
[1,404:20317481,23708978:15540941,1225521,216271
(1,404:20317481,22988082:15540941,504625,127692
h1,404:20317481,22988082:0,0,0
x1,404:21857495,22988082
k1,404:22074701,22988082:217206
x1,404:22845007,22988082
k1,404:23237101,22988082:392094
r1,443:23237101,22988082:0,632317,127692
k1,404:23237101,22988082:0
x1,404:24154272,22988082
k1,404:24371478,22988082:217206
x1,404:24895825,22988082
x1,404:25321676,22988082
k1,404:25538812,22988082:217136
x1,404:29142589,22988082
k1,404:29359795,22988082:217206
x1,404:29851116,22988082
k1,404:30068322,22988082:217206
x1,404:30789077,22988082
k1,404:31006283,22988082:217206
x1,404:31301195,22988082
x1,404:32966250,22988082
k1,404:33183456,22988082:217206
x1,404:34232149,22988082
k1,404:34449355,22988082:217206
x1,404:35858422,22988082
k1,404:35858422,22988082:0
)
(1,404:20317481,23708978:15540941,402253,216271
x1,404:21267089,23708978
x1,404:23592738,23708978
g1,404:23740194,23708978
x1,404:24330018,23708978
g1,404:24477474,23708978
x1,404:24936351,23708978
x1,404:26493465,23708978
g1,404:26640921,23708978
x1,404:29655471,23708978
g1,404:29802927,23708978
x1,404:32473030,23708978
r1,443:32473030,23708978:0,216271,216271
k1,404:35858422,23708978:3385392
g1,404:35858422,23708978
)
]
g1,404:35858422,23708978
g1,404:35858422,23708978
)
]
]
[1,413:20317481,44737527:15540941,19303262,0
[1,413:20317481,44737527:15540941,19303262,0
(1,411:20317481,42640375:15540941,17206110,0
g1,411:20317481,42640375
h1,410:20317481,42640375:0,0,0
(1,410:20317481,42640375:15540941,17206110,0
(1,410:20317481,42640375:15541042,17206153,0
(1,410:20317481,42640375:15541042,17206153,0
(1,410:20317481,42640375:0,17206153,0
(1,410:20317481,42640375:0,17129570,0
(1,410:20317481,42640375:15471870,17129570,0
)
k1,410:20317481,42640375:-15471870
)
)
g1,410:35858523,42640375
)
)
)
g1,411:35858422,42640375
g1,411:35858422,42640375
)
(1,411:20317481,44521256:15540941,1225521,216271
h1,411:20317481,44521256:0,0,0
g1,411:20317481,44521256
[1,411:20317481,44521256:15540941,1225521,216271
(1,411:20317481,43800360:15540941,504625,127692
h1,411:20317481,43800360:0,0,0
x1,411:21857495,43800360
k1,411:22059793,43800360:202298
x1,411:22830099,43800360
k1,411:23177469,43800360:347370
r1,443:23177469,43800360:0,632317,127692
k1,411:23177469,43800360:0
x1,411:24094640,43800360
k1,411:24296939,43800360:202299
x1,411:25411109,43800360
k1,411:25613351,43800360:202242
x1,411:29217128,43800360
k1,411:29419427,43800360:202299
x1,411:29910748,43800360
k1,411:30113046,43800360:202298
x1,411:30833801,43800360
k1,411:31036099,43800360:202298
x1,411:31331011,43800360
x1,411:32996066,43800360
k1,411:33198364,43800360:202298
x1,411:34247057,43800360
k1,411:34449355,43800360:202298
x1,411:35858422,43800360
k1,411:35858422,43800360:0
)
(1,411:20317481,44521256:15540941,402253,216271
x1,411:21267089,44521256
x1,411:23592738,44521256
g1,411:23740194,44521256
x1,411:24330018,44521256
g1,411:24477474,44521256
x1,411:24936351,44521256
x1,411:26493465,44521256
g1,411:26640921,44521256
x1,411:29655471,44521256
g1,411:29802927,44521256
x1,411:32473030,44521256
r1,443:32473030,44521256:0,216271,216271
k1,411:35858422,44521256:3385392
g1,411:35858422,44521256
)
]
g1,411:35858422,44521256
g1,411:35858422,44521256
)
]
]
]
g1,443:35858422,46770830
)
)
]
(1,443:3296451,48736910:32561971,446948,9168
(1,443:3296451,48736910:32561971,446948,9168
k1,443:19413597,48736910:16117146
x1,443:19741277,48736910
k1,443:35858422,48736910:16117145
)
)
]
]
]
]
!13831
}6
Input:81:c:/Users/liu-x/Desktop/anc/./PaperForReview.bbl
Input:82:c:/Users/liu-x/Desktop/anc/./PaperForReview.brf
!124
{7
[1,559:4736286,48736910:31122136,44000624,4912
[1,559:4736286,4736286:0,0,0
(1,559:4736286,4670505:0,0,0
k1,559:4736286,4670505:1505616
)
]
[1,559:4736286,48736910:31122136,44000624,4912
[1,559:4736286,4736286:15540941,0,0
(1,559:4736286,4736286:15540941,0,0
h1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
g1,559:0,4736286
h1,559:0,4736286:0,0,0
k1,559:4736286,4736286:4736286
)
)
k1,559:20277227,4736286:15540941
g1,559:20277227,4736286
)
]
[1,559:4736286,48736910:31122136,44000624,4912
[1,559:3296451,48736910:32561971,44000624,4912
[1,559:3296451,4736286:32561971,0,0
(1,559:3296451,4736286:32561971,0,0
h1,559:3296451,4736286:32561971,0,0
)
]
[1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:15540941,42034544,0
[81,30:3296451,46770830:15540941,42034544,0
[1,420:3296451,23905241:15540941,19168955,0
[1,420:3296451,23905241:15540941,19168955,0
(1,418:3296451,21808089:15540941,17071803,0
g1,418:3296451,21808089
h1,417:3296451,21808089:0,0,0
(1,417:3296451,21808089:15540941,17071803,0
(1,417:3296451,21808089:15541265,17071844,0
(1,417:3296451,21808089:15541265,17071844,0
(1,417:3296451,21808089:0,17071844,0
(1,417:3296451,21808089:0,17169039,0
(1,417:3296451,21808089:15629746,17169039,0
)
k1,417:3296451,21808089:-15629746
)
)
g1,417:18837716,21808089
)
)
)
g1,418:18837392,21808089
g1,418:18837392,21808089
)
(1,418:3296451,23688970:15540941,1225521,216271
h1,418:3296451,23688970:0,0,0
g1,418:3296451,23688970
[1,418:3296451,23688970:15540941,1225521,216271
(1,418:3296451,22968074:15540941,504625,127692
h1,418:3296451,22968074:0,0,0
x1,418:4836465,22968074
k1,418:4981635,22968074:145170
x1,418:5751941,22968074
k1,418:5934023,22968074:182082
r1,559:5934023,22968074:0,632317,127692
k1,418:5934023,22968074:0
x1,418:6851194,22968074
k1,418:6996364,22968074:145170
x1,418:7618624,22968074
x1,418:8732794,22968074
k1,418:8877962,22968074:145168
x1,418:12481739,22968074
k1,418:12626909,22968074:145170
x1,418:13118230,22968074
k1,418:13263400,22968074:145170
x1,418:13984155,22968074
k1,418:14129325,22968074:145170
x1,418:14424237,22968074
x1,418:16089292,22968074
k1,418:16234462,22968074:145170
x1,418:17283155,22968074
k1,418:17428325,22968074:145170
x1,418:18837392,22968074
k1,418:18837392,22968074:0
)
(1,418:3296451,23688970:15540941,402253,216271
x1,418:4246059,23688970
x1,418:6571708,23688970
g1,418:6719164,23688970
x1,418:7308988,23688970
g1,418:7456444,23688970
x1,418:7915321,23688970
x1,418:9472435,23688970
g1,418:9619891,23688970
x1,418:12634441,23688970
g1,418:12781897,23688970
x1,418:15452000,23688970
r1,559:15452000,23688970:0,216271,216271
k1,418:18837392,23688970:3385392
g1,418:18837392,23688970
)
]
g1,418:18837392,23688970
g1,418:18837392,23688970
)
]
]
(1,440:3296451,25998026:15540941,541848,160032
(1,440:3296451,25998026:1179648,541848,11006
g1,440:3296451,25998026
x1,440:3689667,25998026
g1,440:4476099,25998026
)
g1,440:3689667,25998026
x1,440:3886275,25998026
g1,440:4082883,25998026
x1,440:9193845,25998026
g1,440:9390453,25998026
x1,440:9739624,25998026
x1,440:11604222,25998026
g1,440:11800830,25998026
x1,440:12455925,25998026
g1,440:12652533,25998026
x1,440:13700834,25998026
g1,440:13897442,25998026
x1,440:15514331,25998026
x1,440:15849351,25998026
g1,440:16045959,25998026
x1,440:16962933,25998026
k1,440:18837392,25998026:1874459
g1,440:18837392,25998026
)
(1,443:3296451,27306562:15540941,446948,141880
h1,442:3296451,27306562:786432,0,0
x1,442:4628795,27306562
k1,442:4854588,27306562:225793
x1,442:5892667,27306562
k1,442:6118461,27306562:225794
x1,442:6810517,27306562
k1,442:7036310,27306562:225793
x1,442:7800454,27306562
k1,442:8026248,27306562:225794
x1,442:10282631,27306562
k1,442:10508424,27306562:225793
x1,442:11382016,27306562
k1,442:11607810,27306562:225794
x1,442:15357079,27306562
k1,442:15582872,27306562:225793
x1,442:17039054,27306562
k1,442:17264848,27306562:225794
x1,442:17810760,27306562
k1,442:18036553,27306562:225793
x1,442:18837392,27306562
k1,442:18837392,27306562:0
)
(1,443:3296451,28092994:15540941,446948,141880
x1,443:4825395,28092994
k1,442:5072468,28092994:247073
x1,442:5836612,28092994
k1,442:6083686,28092994:247074
x1,442:7248900,28092994
k1,442:7495973,28092994:247073
x1,442:8296812,28092994
k1,442:8543885,28092994:247073
x1,442:10108877,28092994
x1,442:10910373,28092994
x1,442:11001468,28092994
k1,442:11248541,28092994:247073
x1,442:12995717,28092994
k1,442:13242791,28092994:247074
x1,442:14571846,28092994
k1,442:14839727,28092994:267881
x1,442:15786063,28092994
k1,442:16033136,28092994:247073
x1,442:17125608,28092994
x1,442:18837392,28092994
k1,442:18837392,28092994:0
)
(1,443:3296451,28879426:15540941,446948,9168
x1,443:5717985,28879426
k1,442:6154874,28879426:436889
x1,442:7173954,28879426
k1,442:7415704,28879426:241750
x1,442:9162879,28879426
k1,442:9404629,28879426:241750
x1,442:9732309,28879426
x1,442:11062668,28879426
k1,442:11304417,28879426:241749
x1,442:11850329,28879426
k1,442:12092079,28879426:241750
x1,442:12892918,28879426
k1,442:13134668,28879426:241750
x1,442:14846452,28879426
k1,442:15088123,28879426:241671
x1,442:18837392,28879426
k1,442:18837392,28879426:0
)
(1,443:3296451,29665858:15540941,446948,9168
x1,443:4096635,29665858
k1,442:4265983,29665858:169348
x1,442:4921325,29665858
k1,442:5090672,29665858:169347
x1,442:6218536,29665858
k1,442:6387884,29665858:169348
x1,442:6897747,29665858
k1,442:7067094,29665858:169347
x1,442:8014068,29665858
k1,442:8183416,29665858:169348
x1,442:8692624,29665858
x1,442:9367640,29665858
x1,442:10460111,29665858
k1,442:10629458,29665858:169347
x1,442:12976929,29665858
k1,442:13196612,29665858:219683
x1,442:14215692,29665858
k1,442:14385039,29665858:169347
x1,442:15950031,29665858
x1,442:16751527,29665858
k1,442:16920869,29665858:169342
x1,442:17867205,29665858
k1,442:18036553,29665858:169348
x1,442:18837392,29665858
k1,442:18837392,29665858:0
)
(1,443:3296451,30452290:15540941,446948,141880
x1,443:5043627,30452290
k1,442:5215202,30452290:171575
x1,442:6380417,30452290
k1,442:6551993,30452290:171576
x1,442:8772983,30452290
k1,442:8944558,30452290:171575
x1,442:9162790,30452290
x1,442:9811579,30452290
k1,442:9983154,30452290:171575
x1,442:10493017,30452290
k1,442:10664593,30452290:171576
x1,442:12229567,30452290
k1,442:12401142,30452290:171575
x1,442:13201981,30452290
k1,442:13373557,30452290:171576
x1,442:14064948,30452290
x1,442:15017835,30452290
k1,442:15244201,30452290:226366
x1,442:16263281,30452290
k1,442:16434856,30452290:171575
x1,442:18837392,30452290
k1,442:18837392,30452290:0
)
(1,443:3296451,31238722:15540941,446948,9168
x1,443:4899443,31238722
k1,442:5044250,31238722:144807
x1,442:7010312,31238722
k1,442:7155137,31238722:144825
x1,442:10321791,31238722
k1,442:10466616,31238722:144825
x1,442:11813367,31238722
k1,442:11958193,31238722:144826
x1,442:13669302,31238722
k1,442:13814127,31238722:144825
x1,442:14942646,31238722
k1,442:15087472,31238722:144826
x1,442:15888311,31238722
k1,442:16033136,31238722:144825
x1,442:17125608,31238722
x1,442:18837392,31238722
k1,442:18837392,31238722:0
)
(1,443:3296451,32025154:15540941,446948,7531
x1,443:5426353,32025154
k1,443:18837392,32025154:13411039
g1,443:18837392,32025154
)
(1,447:3296451,33154628:15540941,451540,141880
x1,447:5117027,33154628
x1,446:8423281,33154628
k1,446:9078641,33154628:655360
x1,446:10243856,33154628
k1,446:10446775,33154628:202919
x1,446:10919943,33154628
x1,446:11786982,33154628
k1,446:11989902,33154628:202920
x1,446:12463070,33154628
x1,446:13002421,33154628
k1,446:13205340,33154628:202919
x1,446:14115628,33154628
x1,446:15790059,33154628
k1,446:15992978,33154628:202919
x1,446:16648338,33154628
k1,446:16851258,33154628:202920
x1,446:17652097,33154628
k1,446:17855016,33154628:202919
x1,446:18619160,33154628
x1,446:18837392,33154628
k1,447:18837392,33154628:0
)
(1,447:3296451,33941060:15540941,446948,116320
x1,447:4789336,33941060
k1,446:5114916,33941060:325580
x1,446:6061243,33941060
x1,446:6388923,33941060
x1,446:7080314,33941060
k1,446:7405893,33941060:325579
x1,446:8243428,33941060
x1,446:9444036,33941060
k1,446:9769616,33941060:325580
x1,446:10133992,33941060
x1,446:11107208,33941060
x1,446:11725864,33941060
x1,446:12745590,33941060
k1,446:13071170,33941060:325580
x1,446:13617082,33941060
k1,446:13942661,33941060:325579
x1,446:15508300,33941060
k1,446:15833880,33941060:325580
x1,446:18837392,33941060
k1,446:18837392,33941060:0
)
(1,447:3296451,34727492:15540941,446948,116320
x1,447:6081731,34727492
g1,446:6245571,34727492
x1,446:9249083,34727492
k1,447:18837392,34727492:9588309
g1,447:18837392,34727492
)
(81,1:3296451,36490413:15540941,541848,11006
(81,1:3296451,36490413:0,0,0
g81,1:3296451,36490413
)
(81,1:3296451,36490413:0,0,0
(81,1:3296451,36490413:0,0,0
(81,1:3296451,35572909:0,0,0
)
)
g81,1:3296451,36490413
)
x81,1:5173644,36490413
x81,1:6950171,36490413
k81,1:18837392,36490413:11887221
g81,1:18837392,36490413
)
(81,8:4311861,37733413:14525531,402253,127692
(81,8:4311861,37733413:0,402253,92009
g81,8:4311861,37733413
g81,8:3624131,37733413
g81,8:3296451,37733413
(81,8:3296451,37733413:687730,402253,92009
g81,8:3296451,37733413
x81,8:3984181,37733413
)
g81,8:4311861,37733413
)
x81,8:5458460,37733413
x81,8:6638100,37733413
k81,8:6835215,37733413:197115
x81,8:7801922,37733413
k81,8:8011451,37733413:209529
x81,8:8896179,37733413
k81,8:9093294,37733413:197115
x81,8:9634150,37733413
k81,8:9843680,37733413:209530
x81,8:10793885,37733413
x81,8:11630833,37733413
k81,8:11827948,37733413:197115
x81,8:13155044,37733413
k81,8:13364573,37733413:209529
x81,8:14216275,37733413
k81,8:14413390,37733413:197115
x81,8:15494527,37733413
x81,8:16182847,37733413
k81,8:16379962,37733413:197115
x81,8:16805813,37733413
x81,8:17156164,37733413
k81,8:17353279,37733413:197115
k81,8:17527411,37733413:174132
x81,8:18837392,37733413
k81,8:18837392,37733413:0
)
(81,8:4311861,38454309:14525531,403728,127692
x81,8:4967147,38454309
x81,8:5247313,38454309
x81,8:5795261,38454309
k81,8:5942982,38454309:147721
x81,8:7024701,38454309
k81,8:7172422,38454309:147721
x81,8:8547873,38454309
k81,8:8695594,38454309:147721
x81,8:11611649,38454309
k81,8:11759370,38454309:147721
x81,8:12611072,38454309
k81,8:12758792,38454309:147720
x81,8:14200302,38454309
k81,8:14348023,38454309:147721
x81,8:16789282,38454309
k81,8:16937003,38454309:147721
k81,8:17002467,38454309:65464
x81,8:18837392,38454309
k81,8:18837392,38454309:0
)
(81,8:4311861,39175205:14525531,403728,121795
x81,8:5196597,39175205
k81,8:5369581,39175205:172984
x81,8:8909084,39175205
k81,8:9082069,39175205:172985
x81,8:11473785,39175205
k81,8:11646769,39175205:172984
x81,8:13793108,39175205
k81,8:13972475,39175205:179367
x81,8:16003818,39175205
x81,8:16298730,39175205
x81,8:17330922,39175205
k81,8:17510288,39175205:179366
x81,8:18837392,39175205
k81,8:18837392,39175205:0
)
(81,8:4311861,39896101:14525531,402253,8251
x81,8:4606773,39896101
k81,8:18837392,39896101:14230619
g81,8:18837392,39896101
)
(81,13:4311861,40745885:14525531,402253,127692
(81,13:4311861,40745885:0,402253,92009
g81,13:4311861,40745885
g81,13:3624131,40745885
g81,13:3296451,40745885
(81,13:3296451,40745885:687730,402253,92009
g81,13:3296451,40745885
x81,13:3984181,40745885
)
g81,13:4311861,40745885
)
x81,13:4672242,40745885
x81,13:5378849,40745885
k81,13:5528913,40745885:150064
x81,13:6708553,40745885
x81,13:7822708,40745885
k81,13:7972772,40745885:150064
x81,13:8824474,40745885
k81,13:8974538,40745885:150064
x81,13:10023231,40745885
x81,13:10449074,40745885
x81,13:10735144,40745885
k81,13:10885208,40745885:150064
x81,13:11540494,40745885
x81,13:12293693,40745885
x81,13:12408713,40745885
k81,13:12558777,40745885:150064
k81,13:12629395,40745885:70618
x81,13:13546566,40745885
k81,13:13696630,40745885:150064
x81,13:14712872,40745885
k81,13:14862936,40745885:150064
x81,13:15616135,40745885
x81,13:15902205,40745885
x81,13:16917872,40745885
k81,13:17067936,40745885:150064
x81,13:18837392,40745885
k81,13:18837392,40745885:0
)
(81,13:4311861,41466781:14525531,403728,127692
x81,13:4999591,41466781
k81,13:5197962,41466781:198371
x81,13:5853248,41466781
x81,13:6311535,41466781
x81,13:8497402,41466781
k81,13:8695773,41466781:198371
x81,13:9776918,41466781
x81,13:11038529,41466781
k81,13:11236899,41466781:198370
k81,13:11413794,41466781:176895
x81,13:12756817,41466781
k81,13:12955137,41466781:198320
x81,13:13217015,41466781
x81,13:13792093,41466781
x81,13:14775317,41466781
k81,13:14973687,41466781:198370
x81,13:15563511,41466781
k81,13:15761882,41466781:198371
x81,13:16679054,41466781
x81,13:16968068,41466781
x81,13:17721857,41466781
k81,13:17920228,41466781:198371
x81,13:18640983,41466781
x81,13:18837392,41466781
k81,13:18837392,41466781:0
)
(81,13:4311861,42187677:14525531,402253,104688
x81,13:5769298,42187677
g81,13:5916754,42187677
x81,13:7948097,42187677
x81,13:8243009,42187677
x81,13:9275201,42187677
g81,13:9422657,42187677
x81,13:10749761,42187677
g81,13:10897217,42187677
g81,13:10962098,42187677
x81,13:11257010,42187677
k81,13:18837392,42187677:7580382
g81,13:18837392,42187677
)
(81,19:4311861,43037462:14525531,402253,92009
(81,19:4311861,43037462:0,402253,92009
g81,19:4311861,43037462
g81,19:3624131,43037462
g81,19:3296451,43037462
(81,19:3296451,43037462:687730,402253,92009
g81,19:3296451,43037462
x81,19:3984181,43037462
)
g81,19:4311861,43037462
)
x81,19:5917337,43037462
k81,19:6098334,43037462:180997
x81,19:7015505,43037462
x81,19:7768704,43037462
x81,19:8423982,43037462
k81,19:8604978,43037462:180996
x81,19:9456680,43037462
k81,19:9637677,43037462:180997
x81,19:10358440,43037462
x81,19:11602952,43037462
k81,19:11783948,43037462:180996
x81,19:12209799,43037462
x81,19:12570172,43037462
x81,19:13438383,43037462
k81,19:13619380,43037462:180997
k81,19:13758051,43037462:138671
x81,19:14609745,43037462
x81,19:15526909,43037462
k81,19:15707905,43037462:180996
x81,19:16199218,43037462
x81,19:16886939,43037462
x81,19:17804693,43037462
k81,19:17985690,43037462:180997
x81,19:18837392,43037462
k81,19:18837392,43037462:0
)
(81,19:4311861,43758358:14525531,402253,127692
x81,19:5621850,43758358
x81,19:8013558,43758358
k81,19:8323386,43758358:309828
x81,19:8749229,43758358
x81,19:9339053,43758358
x81,19:10846616,43758358
k81,19:11156444,43758358:309828
x81,19:11844174,43758358
k81,19:12154001,43758358:309827
x81,19:14119866,43758358
x81,19:14807596,43758358
x81,19:15954785,43758358
k81,19:16264613,43758358:309828
x81,19:17378178,43758358
x81,19:17562793,43758358
x81,19:17857705,43758358
x81,19:18837392,43758358
k81,19:18837392,43758358:0
)
(81,19:4311861,44479254:14525531,403728,127692
x81,19:5032616,44479254
x81,19:5443721,44479254
x81,19:6344966,44479254
k81,19:6497036,44479254:152070
k81,19:6572068,44479254:75032
x81,19:6833946,44479254
x81,19:7409024,44479254
x81,19:8392248,44479254
k81,19:8544317,44479254:152069
x81,19:9003194,44479254
k81,19:9155264,44479254:152070
x81,19:10203366,44479254
x81,19:10596766,44479254
x81,19:11585893,44479254
k81,19:11737963,44479254:152070
x81,19:12655135,44479254
x81,19:12944149,44479254
x81,19:13845394,44479254
k81,19:13998618,44479254:153224
x81,19:17357065,44479254
k81,19:17510288,44479254:153223
x81,19:18837392,44479254
k81,19:18837392,44479254:0
)
(81,19:4311861,45200150:14525531,402253,0
x81,19:4606773,45200150
k81,19:18837392,45200150:14230619
g81,19:18837392,45200150
)
(81,24:4311861,46049934:14525531,402253,92009
(81,24:4311861,46049934:0,402253,92009
g81,24:4311861,46049934
g81,24:3624131,46049934
g81,24:3296451,46049934
(81,24:3296451,46049934:687730,402253,92009
g81,24:3296451,46049934
x81,24:3984181,46049934
)
g81,24:4311861,46049934
)
x81,24:4999590,46049934
x81,24:5741585,46049934
k81,24:5939459,46049934:197874
x81,24:6480323,46049934
k81,24:6678197,46049934:197874
x81,24:7497455,46049934
x81,24:8529631,46049934
k81,24:8740109,46049934:210478
x81,24:9460872,46049934
x81,24:10542017,46049934
k81,24:10739892,46049934:197875
x81,24:11296682,46049934
x81,24:11675343,46049934
x81,24:13198832,46049934
k81,24:13409310,46049934:210478
x81,24:14261012,46049934
k81,24:14458886,46049934:197874
x81,24:16129831,46049934
x81,24:16540936,46049934
k81,24:16738810,46049934:197874
x81,24:17721451,46049934
x81,24:18837392,46049934
k81,24:18837392,46049934:0
)
(81,24:4311861,46770830:14525531,402253,127692
x81,24:4868651,46770830
x81,24:5083347,46770830
x81,24:5366465,46770830
x81,24:5815910,46770830
x81,24:7158925,46770830
k81,24:7386216,46770830:227291
x81,24:8467361,46770830
x81,24:9548490,46770830
x81,24:10236220,46770830
x81,24:11383409,46770830
k81,24:11610701,46770830:227292
x81,24:12790333,46770830
x81,24:13544122,46770830
k81,24:13771413,46770830:227291
x81,24:14295760,46770830
x81,24:15049549,46770830
k81,24:15276840,46770830:227291
x81,24:15473249,46770830
x81,24:16122629,46770830
k81,24:16349921,46770830:227292
x81,24:16742739,46770830
x81,24:17037651,46770830
k81,24:17264942,46770830:227291
x81,24:17887784,46770830
x81,24:18640983,46770830
x81,24:18837392,46770830
k81,24:18837392,46770830:0
)
]
g1,559:18837392,46770830
)
k1,559:19577437,46770830:740045
r1,559:19577437,46770830:0,42034544,0
k1,559:20317481,46770830:740044
(1,559:20317481,46770830:15540941,42034544,0
[1,559:20317481,46770830:15540941,42034544,0
[1,431:20317481,28575958:15540941,23839672,0
[1,431:20317481,28575958:15540941,23839672,0
(1,429:20317481,26478806:15540941,21742520,0
g1,429:20317481,26478806
h1,428:20317481,26478806:0,0,0
(1,428:20317481,26478806:15540941,21742520,0
(1,428:20317481,26478806:15541914,21742573,0
(1,428:20317481,26478806:15541914,21742573,0
(1,428:20317481,26478806:0,21742573,0
(1,428:20317481,26478806:0,21313290,0
(1,428:20317481,26478806:15235056,21313290,0
)
k1,428:20317481,26478806:-15235056
)
)
g1,428:35859395,26478806
)
)
)
g1,429:35858422,26478806
g1,429:35858422,26478806
)
(1,429:20317481,28359687:15540941,1225521,216271
h1,429:20317481,28359687:0,0,0
g1,429:20317481,28359687
[1,429:20317481,28359687:15540941,1225521,216271
(1,429:20317481,27638791:15540941,504625,127692
h1,429:20317481,27638791:0,0,0
x1,429:21857495,27638791
k1,429:22083173,27638791:225678
x1,429:22853479,27638791
k1,429:23270991,27638791:417512
r1,559:23270991,27638791:0,632317,127692
k1,429:23270991,27638791:0
x1,429:24188162,27638791
k1,429:24413840,27638791:225678
x1,429:25822332,27638791
x1,429:26543678,27638791
k1,429:26769278,27638791:225600
x1,429:30373055,27638791
k1,429:30598733,27638791:225678
x1,429:31090054,27638791
k1,429:31315733,27638791:225679
x1,429:32036488,27638791
k1,429:32262166,27638791:225678
x1,429:34194989,27638791
k1,429:34420668,27638791:225679
x1,429:34911989,27638791
k1,429:35137667,27638791:225678
x1,429:35858422,27638791
k1,429:35858422,27638791:0
)
(1,429:20317481,28359687:15540941,402253,216271
x1,429:21840970,28359687
g1,429:22023814,28359687
x1,429:22875508,28359687
g1,429:23022964,28359687
x1,429:23957235,28359687
g1,429:24140079,28359687
x1,429:24434991,28359687
g1,429:24582447,28359687
x1,429:25041324,28359687
g1,429:25188780,28359687
x1,429:25909535,28359687
g1,429:26056991,28359687
x1,429:27236623,28359687
g1,429:27384079,28359687
x1,429:28858017,28359687
g1,429:29005473,28359687
x1,429:29693203,28359687
g1,429:29840659,28359687
x1,429:30102537,28359687
g1,429:30249993,28359687
x1,429:33149539,28359687
r1,559:33149539,28359687:0,216271,216271
k1,429:35858422,28359687:2708883
g1,429:35858422,28359687
)
]
g1,429:35858422,28359687
g1,429:35858422,28359687
)
]
]
(81,24:21332891,30542038:14525531,403728,121795
x81,24:22398101,30542038
k81,24:22569252,30542038:171151
k81,24:22686264,30542038:117012
x81,24:23046645,30542038
x81,24:23913683,30542038
k81,24:24084810,30542038:171127
x81,24:24412748,30542038
x81,24:24609747,30542038
x81,24:25567620,30542038
k81,24:25738772,30542038:171152
x81,24:26394058,30542038
x81,24:27417408,30542038
k81,24:27588559,30542038:171151
x81,24:28702140,30542038
x81,24:30978850,30542038
k81,24:31150001,30542038:171151
x81,24:33623712,30542038
k81,24:33800787,30542038:177075
x81,24:35127891,30542038
k81,24:35299043,30542038:171152
k81,24:35416054,30542038:117011
x81,24:35710966,30542038
x81,24:35858422,30542038
k81,24:35858422,30542038:0
)
(81,24:21332891,31262934:14525531,402253,8251
x81,24:21627803,31262934
k81,24:35858422,31262934:14230619
g81,24:35858422,31262934
)
(81,30:21332891,32049366:14525531,402253,92009
(81,30:21332891,32049366:0,402253,92009
g81,30:21332891,32049366
g81,30:20645161,32049366
g81,30:20317481,32049366
(81,30:20317481,32049366:687730,402253,92009
g81,30:20317481,32049366
x81,30:21005211,32049366
)
g81,30:21332891,32049366
)
x81,30:23626111,32049366
k81,30:23804342,32049366:178231
x81,30:24771056,32049366
k81,30:24956980,32049366:185924
x81,30:27217741,32049366
k81,30:27395971,32049366:178230
x81,30:28804456,32049366
x81,30:28928324,32049366
k81,30:29114248,32049366:185924
x81,30:29965950,32049366
k81,30:30144181,32049366:178231
x81,30:32109456,32049366
k81,30:32287687,32049366:178231
x81,30:32713538,32049366
x81,30:33942122,32049366
k81,30:34120352,32049366:178230
k81,30:34252938,32049366:132586
x81,30:35858422,32049366
k81,30:35858422,32049366:0
)
(81,30:21332891,32770262:14525531,402253,127692
x81,30:22381584,32770262
k81,30:22507234,32770262:125650
x81,30:22966111,32770262
x81,30:24982102,32770262
k81,30:25107752,32770262:125650
x81,30:26450767,32770262
k81,30:26576417,32770262:125650
x81,30:29950759,32770262
k81,30:30076410,32770262:125651
x81,30:30764140,32770262
k81,30:30889790,32770262:125650
x81,30:31086199,32770262
x81,30:31735579,32770262
k81,30:31861229,32770262:125650
x81,30:32942374,32770262
x81,30:34023503,32770262
x81,30:34711233,32770262
x81,30:35858422,32770262
k81,30:35858422,32770262:0
)
(81,30:21332891,33491158:14525531,402253,127692
x81,30:23266312,33491158
k81,30:23456213,33491158:189901
x81,30:25471606,33491158
k81,30:25661507,33491158:189901
k81,30:25819769,33491158:158262
x81,30:27196401,33491158
x81,30:27436455,33491158
k81,30:27626356,33491158:189901
x81,30:31771602,33491158
k81,30:31972115,33491158:200513
x81,30:34740738,33491158
k81,30:34941250,33491158:200512
x81,30:35858422,33491158
k81,30:35858422,33491158:0
)
(81,30:21332891,34212054:14525531,402253,8251
x81,30:22659995,34212054
g81,30:22807451,34212054
g81,30:22872332,34212054
x81,30:23167244,34212054
k81,30:35858422,34212054:12691178
g81,30:35858422,34212054
)
(81,36:21332891,34998486:14525531,402253,127692
(81,36:21332891,34998486:0,402253,92009
g81,36:21332891,34998486
g81,36:20645161,34998486
g81,36:20317481,34998486
(81,36:20317481,34998486:687730,402253,92009
g81,36:20317481,34998486
x81,36:21005211,34998486
)
g81,36:21332891,34998486
)
x81,36:23266320,34998486
k81,36:23442941,34998486:176621
x81,36:24409655,34998486
k81,36:24593568,34998486:183913
x81,36:25543758,34998486
x81,36:26124740,34998486
k81,36:26301361,34998486:176621
x81,36:26858151,34998486
x81,36:27810127,34998486
k81,36:27994039,34998486:183912
x81,36:30090858,34998486
k81,36:30267479,34998486:176621
x81,36:30939281,34998486
k81,36:31123194,34998486:183913
x81,36:33383978,34998486
k81,36:33560599,34998486:176621
x81,36:34494870,34998486
k81,36:34678782,34998486:183912
x81,36:35858422,34998486
k81,36:35858422,34998486:0
)
(81,36:21332891,35719382:14525531,402253,127692
x81,36:22103197,35719382
k81,36:22305630,35719382:202433
x81,36:23157332,35719382
k81,36:23348770,35719382:191438
x81,36:25347676,35719382
k81,36:25539114,35719382:191438
x81,36:26571298,35719382
k81,36:26762736,35719382:191438
k81,36:26924379,35719382:161643
x81,36:28136463,35719382
x81,36:29217592,35719382
x81,36:29905322,35719382
x81,36:31052511,35719382
k81,36:31243949,35719382:191438
x81,36:34618291,35719382
k81,36:34809729,35719382:191438
x81,36:35858422,35719382
k81,36:35858422,35719382:0
)
(81,36:21332891,36440278:14525531,403728,127692
x81,36:22741958,36440278
x81,36:23036870,36440278
x81,36:24478380,36440278
k81,36:24670948,36440278:192568
x81,36:27193587,36440278
x81,36:27473753,36440278
x81,36:27726789,36440278
k81,36:27919357,36440278:192568
x81,36:28377644,36440278
x81,36:31333809,36440278
k81,36:31526378,36440278:192569
k81,36:31690506,36440278:164128
x81,36:33132607,36440278
k81,36:33405676,36440278:273069
x81,36:35206977,36440278
k81,36:35399545,36440278:192568
x81,36:35858422,36440278
k81,36:35858422,36440278:0
)
(81,36:21332891,37161174:14525531,403728,127692
x81,36:24462461,37161174
g81,36:24609917,37161174
x81,36:27083628,37161174
g81,36:27231084,37161174
x81,36:28115812,37161174
g81,36:28263268,37161174
x81,36:29590372,37161174
g81,36:29737828,37161174
g81,36:29802709,37161174
x81,36:30097621,37161174
x81,36:30245077,37161174
g81,36:30392533,37161174
x81,36:30687445,37161174
x81,36:30834901,37161174
g81,36:30982357,37161174
x81,36:31277269,37161174
k81,36:35858422,37161174:4581153
g81,36:35858422,37161174
)
(81,42:21332891,37947606:14525531,402253,127692
(81,42:21332891,37947606:0,394002,92009
g81,42:21332891,37947606
g81,42:20645161,37947606
g81,42:20317481,37947606
(81,42:20317481,37947606:687730,394002,92009
g81,42:20317481,37947606
x81,42:21005211,37947606
)
g81,42:21332891,37947606
)
x81,42:23266320,37947606
k81,42:23421119,37947606:154799
x81,42:24387833,37947606
k81,42:24544467,37947606:156634
x81,42:25494657,37947606
x81,42:26075639,37947606
k81,42:26230438,37947606:154799
x81,42:26787228,37947606
x81,42:27739204,37947606
k81,42:27895839,37947606:156635
x81,42:28813010,37947606
x81,42:29566799,37947606
k81,42:29721597,37947606:154798
x81,42:31015659,37947606
k81,42:31172294,37947606:156635
x81,42:32122499,37947606
x81,42:33433078,37947606
k81,42:33587877,37947606:154799
x81,42:34522148,37947606
k81,42:34678782,37947606:156634
x81,42:35858422,37947606
k81,42:35858422,37947606:0
)
(81,42:21332891,38668502:14525531,402253,127692
x81,42:22103197,38668502
k81,42:22385866,38668502:282669
x81,42:23237568,38668502
k81,42:23493194,38668502:255626
x81,42:25492100,38668502
k81,42:25747726,38668502:255626
x81,42:26779910,38668502
k81,42:27035536,38668502:255626
k81,42:27338395,38668502:302859
x81,42:28550479,38668502
x81,42:29631608,38668502
x81,42:30319338,38668502
x81,42:31466527,38668502
k81,42:31722153,38668502:255626
x81,42:32901785,38668502
x81,42:33655574,38668502
k81,42:33911201,38668502:255627
x81,42:34959894,38668502
k81,42:35215520,38668502:255626
x81,42:35477398,38668502
x81,42:35673807,38668502
x81,42:35858422,38668502
k81,42:35858422,38668502:0
)
(81,42:21332891,39389398:14525531,402253,127692
x81,42:21791768,39389398
x81,42:22905341,39389398
k81,42:23186671,39389398:281330
x81,42:23514601,39389398
x81,42:23973478,39389398
x81,42:24596320,39389398
x81,42:25153110,39389398
x81,42:26070864,39389398
k81,42:26352193,39389398:281329
x81,42:27203895,39389398
k81,42:27485225,39389398:281330
x81,42:28042015,39389398
x81,42:28729736,39389398
x81,42:29647490,39389398
k81,42:29928820,39389398:281330
x81,42:30649575,39389398
x81,42:31714195,39389398
k81,42:31995525,39389398:281330
k81,42:32354931,39389398:359406
x81,42:33665502,39389398
k81,42:33946832,39389398:281330
x81,42:34471179,39389398
x81,42:35858422,39389398
k81,42:35858422,39389398:0
)
(81,42:21332891,40110294:14525531,403728,83160
x81,42:25788991,40110294
g81,42:25936447,40110294
x81,42:27263551,40110294
g81,42:27411007,40110294
g81,42:27475888,40110294
x81,42:27770800,40110294
x81,42:27918256,40110294
g81,42:28065712,40110294
x81,42:28360624,40110294
k81,42:35858422,40110294:7497798
g81,42:35858422,40110294
)
(81,47:21332891,40896726:14525531,402253,92009
(81,47:21332891,40896726:0,402253,92009
g81,47:21332891,40896726
g81,47:20645161,40896726
g81,47:20317481,40896726
(81,47:20317481,40896726:687730,402253,92009
g81,47:20317481,40896726
x81,47:21005211,40896726
)
g81,47:21332891,40896726
)
x81,47:23003836,40896726
x81,47:23414941,40896726
k81,47:23612815,40896726:197874
x81,47:24595456,40896726
x81,47:25711397,40896726
k81,47:25921875,40896726:210478
x81,47:26609604,40896726
x81,47:27351599,40896726
k81,47:27549473,40896726:197874
x81,47:28090337,40896726
k81,47:28288212,40896726:197875
x81,47:30139646,40896726
k81,47:30350124,40896726:210478
x81,47:31201826,40896726
k81,47:31399700,40896726:197874
x81,47:33201608,40896726
k81,47:33399482,40896726:197874
x81,47:33956272,40896726
x81,47:35858422,40896726
k81,47:35858422,40896726:0
)
(81,47:21332891,41617622:14525531,402253,127692
x81,47:23495165,41617622
k81,47:23726389,41617622:231224
x81,47:24807534,41617622
x81,47:25888663,41617622
x81,47:26576393,41617622
x81,47:27723582,41617622
k81,47:27954805,41617622:231223
x81,47:29888226,41617622
k81,47:30119450,41617622:231224
x81,47:31462465,41617622
k81,47:31693688,41617622:231223
x81,47:32283512,41617622
k81,47:32514736,41617622:231224
x81,47:33235491,41617622
k81,47:33466714,41617622:231223
x81,47:34744842,41617622
x81,47:35858422,41617622
k81,47:35858422,41617622:0
)
(81,47:21332891,42338518:14525531,402253,104688
x81,47:23773553,42338518
g81,47:23921009,42338518
g81,47:23985890,42338518
x81,47:25362522,42338518
x81,47:25750032,42338518
g81,47:25897488,42338518
x81,47:29403391,42338518
x81,47:29698303,42338518
x81,47:30730495,42338518
g81,47:30877951,42338518
x81,47:31860585,42338518
g81,47:32008041,42338518
x81,47:33335145,42338518
g81,47:33482601,42338518
g81,47:33547482,42338518
x81,47:33842394,42338518
k81,47:35858422,42338518:2016028
g81,47:35858422,42338518
)
(81,55:21332891,43124950:14525531,402253,127692
(81,55:21332891,43124950:0,402253,92009
g81,55:21332891,43124950
g81,55:20645161,43124950
g81,55:20317481,43124950
(81,55:20317481,43124950:687730,402253,92009
g81,55:20317481,43124950
x81,55:21005211,43124950
)
g81,55:21332891,43124950
)
x81,55:22479497,43124950
k81,55:22672266,43124950:192769
x81,55:23016131,43124950
k81,55:23208900,43124950:192769
x81,55:23634751,43124950
x81,55:24896975,43124950
k81,55:25101072,43124950:204097
x81,55:25788801,43124950
x81,55:26530796,43124950
k81,55:26723565,43124950:192769
x81,55:27264429,43124950
k81,55:27457198,43124950:192769
x81,55:28276456,43124950
x81,55:29308632,43124950
k81,55:29512729,43124950:204097
x81,55:30954248,43124950
k81,55:31147017,43124950:192769
x81,55:32670522,43124950
k81,55:32874619,43124950:204097
x81,55:33562348,43124950
x81,55:34304343,43124950
k81,55:34497112,43124950:192769
x81,55:34857493,43124950
x81,55:35662013,43124950
x81,55:35858422,43124950
k81,55:35858422,43124950:0
)
(81,55:21332891,43845846:14525531,402253,127692
x81,55:22496014,43845846
k81,55:22639889,43845846:143875
x81,55:23491591,43845846
k81,55:23634570,43845846:142979
x81,55:24355333,43845846
x81,55:25436478,43845846
k81,55:25579457,43845846:142979
x81,55:26136247,43845846
x81,55:26514908,43845846
x81,55:28038397,43845846
k81,55:28181376,43845846:142979
k81,55:28241033,43845846:59657
x81,55:29453117,43845846
x81,55:30534246,43845846
x81,55:31221976,43845846
x81,55:32369165,43845846
k81,55:32512144,43845846:142979
x81,55:33036491,43845846
x81,55:33429309,43845846
x81,55:34209045,43845846
k81,55:34352024,43845846:142979
x81,55:34810311,43845846
x81,55:35662013,43845846
x81,55:35858422,43845846
k81,55:35858422,43845846:0
)
(81,55:21332891,44566742:14525531,402253,127692
x81,55:22479490,44566742
x81,55:23397244,44566742
k81,55:23595166,44566742:197922
x81,55:24119513,44566742
x81,55:24873302,44566742
k81,55:25071224,44566742:197922
x81,55:25791979,44566742
k81,55:25989900,44566742:197921
x81,55:26448777,44566742
x81,55:27168942,44566742
x81,55:28512539,44566742
k81,55:28710461,44566742:197922
x81,55:29988589,44566742
x81,55:31102169,44566742
k81,55:31300091,44566742:197922
x81,55:32446690,44566742
x81,55:33740753,44566742
k81,55:33938675,44566742:197922
k81,55:34114582,44566742:175907
x81,55:34605903,44566742
k81,55:34803825,44566742:197922
x81,55:35393641,44566742
x81,55:35662013,44566742
x81,55:35858422,44566742
k81,55:35858422,44566742:0
)
(81,55:21332891,45287638:14525531,403728,121795
x81,55:22413437,45287638
x81,55:23396661,45287638
k81,55:23627557,45287638:230896
x81,55:24086434,45287638
k81,55:24317331,45287638:230897
x81,55:25038086,45287638
k81,55:25268982,45287638:230896
x81,55:27824669,45287638
k81,55:28055481,45287638:230812
x81,55:29038713,45287638
x81,55:29464556,45287638
x81,55:29693991,45287638
x81,55:30752713,45287638
k81,55:30983609,45287638:230896
x81,55:31573433,45287638
k81,55:31804330,45287638:230897
x81,55:32918501,45287638
x81,55:34163603,45287638
k81,55:34394499,45287638:230896
x81,55:34754880,45287638
x81,55:34875198,45287638
x81,55:35858422,45287638
k81,55:35858422,45287638:0
)
(81,55:21332891,46008534:14525531,403728,121795
x81,55:22217627,46008534
g81,55:22365083,46008534
x81,55:22725464,46008534
x81,55:23137159,46008534
x81,55:24087349,46008534
g81,55:24234805,46008534
x81,55:25413854,46008534
x81,55:25702868,46008534
x81,55:26161745,46008534
x81,55:27079499,46008534
g81,55:27226955,46008534
x81,55:29241780,46008534
g81,55:29389236,46008534
x81,55:30470373,46008534
g81,55:30617829,46008534
x81,55:31944933,46008534
g81,55:32092389,46008534
g81,55:32157270,46008534
x81,55:32452182,46008534
k81,55:35858422,46008534:3406240
g81,55:35858422,46008534
)
]
g1,559:35858422,46770830
)
)
]
(1,559:3296451,48736910:32561971,437780,4912
(1,559:3296451,48736910:32561971,437780,4912
k1,559:19413597,48736910:16117146
x1,559:19741277,48736910
k1,559:35858422,48736910:16117145
)
)
]
]
]
]
!33196
}7
!10
{8
[1,559:4736286,48736910:31122136,44000624,9168
[1,559:4736286,4736286:0,0,0
(1,559:4736286,4670505:0,0,0
k1,559:4736286,4670505:1505616
)
]
[1,559:4736286,48736910:31122136,44000624,9168
[1,559:4736286,4736286:15540941,0,0
(1,559:4736286,4736286:15540941,0,0
h1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
g1,559:0,4736286
h1,559:0,4736286:0,0,0
k1,559:4736286,4736286:4736286
)
)
k1,559:20277227,4736286:15540941
g1,559:20277227,4736286
)
]
[1,559:4736286,48736910:31122136,44000624,9168
[1,559:3296451,48736910:32561971,44000624,9168
[1,559:3296451,4736286:32561971,0,0
(1,559:3296451,4736286:32561971,0,0
h1,559:3296451,4736286:32561971,0,0
)
]
[1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:15540941,42034544,0
[1,559:3296451,46770830:15540941,42034544,0
[1,438:3296451,24475440:15540941,19260135,0
[1,438:3296451,24475440:15540941,19260135,0
(1,436:3296451,22378288:15540941,17162983,0
g1,436:3296451,22378288
h1,435:3296451,22378288:0,0,0
(1,435:3296451,22378288:15540941,17162983,0
(1,435:3296451,22378288:15541634,17163026,0
(1,435:3296451,22378288:15541634,17163026,0
(1,435:3296451,22378288:0,17163026,0
(1,435:3296451,22378288:0,17129570,0
(1,435:3296451,22378288:15511339,17129570,0
)
k1,435:3296451,22378288:-15511339
)
)
g1,435:18838085,22378288
)
)
)
g1,436:18837392,22378288
g1,436:18837392,22378288
)
(1,436:3296451,24259169:15540941,1225521,216271
h1,436:3296451,24259169:0,0,0
g1,436:3296451,24259169
[1,436:3296451,24259169:15540941,1225521,216271
(1,436:3296451,23538273:15540941,504625,127692
h1,436:3296451,23538273:0,0,0
x1,436:4836465,23538273
k1,436:4975454,23538273:138989
x1,436:5745760,23538273
k1,436:5925782,23538273:180022
r1,559:5925782,23538273:0,632317,127692
k1,436:5925782,23538273:0
x1,436:9497123,23538273
k1,436:9636113,23538273:138990
x1,436:11176112,23538273
k1,436:11315101,23538273:138989
x1,436:11806422,23538273
k1,436:11945412,23538273:138990
x1,436:12666167,23538273
k1,436:12805156,23538273:138989
x1,436:14181205,23538273
k1,436:14320195,23538273:138990
x1,436:15007925,23538273
k1,436:15146914,23538273:138989
x1,436:16195607,23538273
k1,436:16334597,23538273:138990
$1,436:16334597,23538273
x1,436:16637699,23538273
k1,436:16740181,23538273:102482
x1,436:17211673,23538273
k1,436:17314156,23538273:102483
x1,436:17617258,23538273
$1,436:17617258,23538273
k1,436:17756247,23538273:138989
x1,436:18837392,23538273
k1,436:18837392,23538273:0
)
(1,436:3296451,24259169:15540941,402253,216271
x1,436:5327195,24259169
g1,436:5474651,24259169
x1,436:8996441,24259169
r1,559:8996441,24259169:0,216271,216271
k1,436:18837392,24259169:9840951
g1,436:18837392,24259169
)
]
g1,436:18837392,24259169
g1,436:18837392,24259169
)
]
]
[1,459:3296451,46291811:15540941,20334044,0
[1,459:3296451,46291811:15540941,20334044,0
(1,457:3296451,44194659:15540941,18236892,0
g1,457:3296451,44194659
h1,456:3296451,44194659:0,0,0
(1,456:3296451,44194659:15540941,18236892,0
(1,456:3296451,44194659:15541042,18236937,0
(1,456:3296451,44194659:15541042,18236937,0
(1,456:3296451,44194659:0,18236937,0
(1,456:3296451,44194659:0,18155766,0
(1,456:3296451,44194659:15471870,18155766,0
)
k1,456:3296451,44194659:-15471870
)
)
g1,456:18837493,44194659
)
)
)
g1,457:18837392,44194659
g1,457:18837392,44194659
)
(1,457:3296451,46075540:15540941,1225521,216271
h1,457:3296451,46075540:0,0,0
g1,457:3296451,46075540
[1,457:3296451,46075540:15540941,1225521,216271
(1,457:3296451,45354644:15540941,504625,127692
h1,457:3296451,45354644:0,0,0
x1,457:4836465,45354644
k1,457:5054895,45354644:218430
x1,457:6120113,45354644
k1,457:6515878,45354644:395765
r1,559:6515878,45354644:0,632317,127692
k1,457:6515878,45354644:0
x1,457:7433049,45354644
k1,457:7651478,45354644:218429
x1,457:8175825,45354644
x1,457:8601676,45354644
k1,457:8820035,45354644:218359
x1,457:12423812,45354644
k1,457:12642241,45354644:218429
x1,457:13133562,45354644
k1,457:13351992,45354644:218430
x1,457:14072747,45354644
k1,457:14291177,45354644:218430
x1,457:15667210,45354644
k1,457:15885639,45354644:218429
x1,457:17163775,45354644
k1,457:17382205,45354644:218430
$1,457:17382205,45354644
x1,457:17685307,45354644
k1,457:17874053,45354644:188746
x1,457:18345545,45354644
k1,457:18534290,45354644:188745
x1,457:18837392,45354644
$1,457:18837392,45354644
k1,457:18837392,45354644:0
)
(1,457:3296451,46075540:15540941,402253,216271
x1,457:5327195,46075540
g1,457:5474651,46075540
x1,457:6883718,46075540
g1,457:7031174,46075540
x1,457:7882876,46075540
g1,457:8030332,46075540
x1,457:8489209,46075540
x1,457:10046323,46075540
g1,457:10193779,46075540
x1,457:11602846,46075540
g1,457:11750302,46075540
x1,457:14764852,46075540
g1,457:14912308,46075540
x1,457:17582411,46075540
r1,559:17582411,46075540:0,216271,216271
k1,457:18837392,46075540:1254981
g1,457:18837392,46075540
)
]
g1,457:18837392,46075540
g1,457:18837392,46075540
)
]
]
]
g1,559:18837392,46770830
)
k1,559:19577437,46770830:740045
r1,559:19577437,46770830:0,42034544,0
k1,559:20317481,46770830:740044
(1,559:20317481,46770830:15540941,42034544,0
[1,559:20317481,46770830:15540941,42034544,0
[1,466:20317481,25162373:15540941,20130149,0
[1,466:20317481,25162373:15540941,20130149,0
(1,464:20317481,23065221:15540941,18032997,0
g1,464:20317481,23065221
h1,463:20317481,23065221:0,0,0
(1,463:20317481,23065221:15540941,18032997,0
(1,463:20317481,23065221:15541634,18033042,0
(1,463:20317481,23065221:15541634,18033042,0
(1,463:20317481,23065221:0,18033042,0
(1,463:20317481,23065221:0,17997890,0
(1,463:20317481,23065221:15511339,17997890,0
)
k1,463:20317481,23065221:-15511339
)
)
g1,463:35859115,23065221
)
)
)
g1,464:35858422,23065221
g1,464:35858422,23065221
)
(1,464:20317481,24946102:15540941,1225521,216271
h1,464:20317481,24946102:0,0,0
g1,464:20317481,24946102
[1,464:20317481,24946102:15540941,1225521,216271
(1,464:20317481,24225206:15540941,504625,127692
h1,464:20317481,24225206:0,0,0
x1,464:21857495,24225206
k1,464:22075925,24225206:218430
x1,464:23141143,24225206
k1,464:23536908,24225206:395765
r1,559:23536908,24225206:0,632317,127692
k1,464:23536908,24225206:0
x1,464:24454079,24225206
k1,464:24672508,24225206:218429
x1,464:25196855,24225206
x1,464:25622706,24225206
k1,464:25841065,24225206:218359
x1,464:29444842,24225206
k1,464:29663271,24225206:218429
x1,464:30154592,24225206
k1,464:30373022,24225206:218430
x1,464:31093777,24225206
k1,464:31312207,24225206:218430
x1,464:32688240,24225206
k1,464:32906669,24225206:218429
x1,464:34184805,24225206
k1,464:34403235,24225206:218430
$1,464:34403235,24225206
x1,464:34706337,24225206
k1,464:34895083,24225206:188746
x1,464:35366575,24225206
k1,464:35555320,24225206:188745
x1,464:35858422,24225206
$1,464:35858422,24225206
k1,464:35858422,24225206:0
)
(1,464:20317481,24946102:15540941,402253,216271
x1,464:22348225,24946102
g1,464:22495681,24946102
x1,464:23904748,24946102
g1,464:24052204,24946102
x1,464:24903906,24946102
g1,464:25051362,24946102
x1,464:25510239,24946102
x1,464:27067353,24946102
g1,464:27214809,24946102
x1,464:28623876,24946102
g1,464:28771332,24946102
x1,464:31785882,24946102
g1,464:31933338,24946102
x1,464:34603441,24946102
r1,559:34603441,24946102:0,216271,216271
k1,464:35858422,24946102:1254981
g1,464:35858422,24946102
)
]
g1,464:35858422,24946102
g1,464:35858422,24946102
)
]
]
[1,473:20317481,46474893:15540941,20196357,0
[1,473:20317481,46474893:15540941,20196357,0
(1,471:20317481,44377741:15540941,18099205,0
g1,471:20317481,44377741
h1,470:20317481,44377741:0,0,0
(1,470:20317481,44377741:15540941,18099205,0
(1,470:20317481,44377741:15541747,18099250,0
(1,470:20317481,44377741:15541747,18099250,0
(1,470:20317481,44377741:0,18099250,0
(1,470:20317481,44377741:0,18155766,0
(1,470:20317481,44377741:15590277,18155766,0
)
k1,470:20317481,44377741:-15590277
)
)
g1,470:35859228,44377741
)
)
)
g1,471:35858422,44377741
g1,471:35858422,44377741
)
(1,471:20317481,46258622:15540941,1225521,216271
h1,471:20317481,46258622:0,0,0
g1,471:20317481,46258622
[1,471:20317481,46258622:15540941,1225521,216271
(1,471:20317481,45537726:15540941,504625,127692
h1,471:20317481,45537726:0,0,0
x1,471:21857495,45537726
k1,471:22075925,45537726:218430
x1,471:23141143,45537726
k1,471:23536908,45537726:395765
r1,559:23536908,45537726:0,632317,127692
k1,471:23536908,45537726:0
x1,471:24454079,45537726
k1,471:24672508,45537726:218429
x1,471:25196855,45537726
x1,471:25622706,45537726
k1,471:25841065,45537726:218359
x1,471:29444842,45537726
k1,471:29663271,45537726:218429
x1,471:30154592,45537726
k1,471:30373022,45537726:218430
x1,471:31093777,45537726
k1,471:31312207,45537726:218430
x1,471:32688240,45537726
k1,471:32906669,45537726:218429
x1,471:34184805,45537726
k1,471:34403235,45537726:218430
$1,471:34403235,45537726
x1,471:34706337,45537726
k1,471:34895083,45537726:188746
x1,471:35366575,45537726
k1,471:35555320,45537726:188745
x1,471:35858422,45537726
$1,471:35858422,45537726
k1,471:35858422,45537726:0
)
(1,471:20317481,46258622:15540941,402253,216271
x1,471:22348225,46258622
g1,471:22495681,46258622
x1,471:23904748,46258622
g1,471:24052204,46258622
x1,471:24903906,46258622
g1,471:25051362,46258622
x1,471:25510239,46258622
x1,471:27067353,46258622
g1,471:27214809,46258622
x1,471:28623876,46258622
g1,471:28771332,46258622
x1,471:31785882,46258622
g1,471:31933338,46258622
x1,471:34750897,46258622
r1,559:34750897,46258622:0,216271,216271
k1,471:35858422,46258622:1107525
g1,471:35858422,46258622
)
]
g1,471:35858422,46258622
g1,471:35858422,46258622
)
]
]
]
g1,559:35858422,46770830
)
)
]
(1,559:3296451,48736910:32561971,446948,9168
(1,559:3296451,48736910:32561971,446948,9168
k1,559:19413597,48736910:16117146
x1,559:19741277,48736910
k1,559:35858422,48736910:16117145
)
)
]
]
]
]
!9749
}8
!9
{9
[1,559:4736286,48736910:31122136,44000624,14416
[1,559:4736286,4736286:0,0,0
(1,559:4736286,4670505:0,0,0
k1,559:4736286,4670505:1505616
)
]
[1,559:4736286,48736910:31122136,44000624,14416
[1,559:4736286,4736286:15540941,0,0
(1,559:4736286,4736286:15540941,0,0
h1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
g1,559:0,4736286
h1,559:0,4736286:0,0,0
k1,559:4736286,4736286:4736286
)
)
k1,559:20277227,4736286:15540941
g1,559:20277227,4736286
)
]
[1,559:4736286,48736910:31122136,44000624,14416
[1,559:3296451,48736910:32561971,44000624,14416
[1,559:3296451,4736286:32561971,0,0
(1,559:3296451,4736286:32561971,0,0
h1,559:3296451,4736286:32561971,0,0
)
]
[1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:15540941,42034544,0
[1,559:3296451,46770830:15540941,42034544,0
[1,480:3296451,25134153:15540941,20123182,0
[1,480:3296451,25134153:15540941,20123182,0
(1,478:3296451,23037001:15540941,18026030,0
g1,478:3296451,23037001
h1,477:3296451,23037001:0,0,0
(1,477:3296451,23037001:15540941,18026030,0
(1,477:3296451,23037001:15541079,18026074,0
(1,477:3296451,23037001:15541079,18026074,0
(1,477:3296451,23037001:0,18026074,0
(1,477:3296451,23037001:0,18037359,0
(1,477:3296451,23037001:15550808,18037359,0
)
k1,477:3296451,23037001:-15550808
)
)
g1,477:18837530,23037001
)
)
)
g1,478:18837392,23037001
g1,478:18837392,23037001
)
(1,478:3296451,24917882:15540941,1225521,216271
h1,478:3296451,24917882:0,0,0
g1,478:3296451,24917882
[1,478:3296451,24917882:15540941,1225521,216271
(1,478:3296451,24196986:15540941,504625,127692
h1,478:3296451,24196986:0,0,0
x1,478:4836465,24196986
k1,478:5054895,24196986:218430
x1,478:6120113,24196986
k1,478:6515878,24196986:395765
r1,559:6515878,24196986:0,632317,127692
k1,478:6515878,24196986:0
x1,478:7433049,24196986
k1,478:7651478,24196986:218429
x1,478:8175825,24196986
x1,478:8601676,24196986
k1,478:8820035,24196986:218359
x1,478:12423812,24196986
k1,478:12642241,24196986:218429
x1,478:13133562,24196986
k1,478:13351992,24196986:218430
x1,478:14072747,24196986
k1,478:14291177,24196986:218430
x1,478:15667210,24196986
k1,478:15885639,24196986:218429
x1,478:17163775,24196986
k1,478:17382205,24196986:218430
$1,478:17382205,24196986
x1,478:17685307,24196986
k1,478:17874053,24196986:188746
x1,478:18345545,24196986
k1,478:18534290,24196986:188745
x1,478:18837392,24196986
$1,478:18837392,24196986
k1,478:18837392,24196986:0
)
(1,478:3296451,24917882:15540941,402253,216271
x1,478:5327195,24917882
g1,478:5474651,24917882
x1,478:6883718,24917882
g1,478:7031174,24917882
x1,478:7882876,24917882
g1,478:8030332,24917882
x1,478:8489209,24917882
x1,478:10046323,24917882
g1,478:10193779,24917882
x1,478:11602846,24917882
g1,478:11750302,24917882
x1,478:14764852,24917882
g1,478:14912308,24917882
x1,478:17582411,24917882
r1,559:17582411,24917882:0,216271,216271
k1,478:18837392,24917882:1254981
g1,478:18837392,24917882
)
]
g1,478:18837392,24917882
g1,478:18837392,24917882
)
]
]
[1,487:3296451,46496145:15540941,20288333,0
[1,487:3296451,46496145:15540941,20288333,0
(1,485:3296451,44398993:15540941,18191181,0
g1,485:3296451,44398993
h1,484:3296451,44398993:0,0,0
(1,484:3296451,44398993:15540941,18191181,0
(1,484:3296451,44398993:15541634,18191226,0
(1,484:3296451,44398993:15541634,18191226,0
(1,484:3296451,44398993:0,18191226,0
(1,484:3296451,44398993:0,18155766,0
(1,484:3296451,44398993:15511339,18155766,0
)
k1,484:3296451,44398993:-15511339
)
)
g1,484:18838085,44398993
)
)
)
g1,485:18837392,44398993
g1,485:18837392,44398993
)
(1,485:3296451,46279874:15540941,1225521,216271
h1,485:3296451,46279874:0,0,0
g1,485:3296451,46279874
[1,485:3296451,46279874:15540941,1225521,216271
(1,485:3296451,45558978:15540941,504625,127692
h1,485:3296451,45558978:0,0,0
x1,485:4836465,45558978
k1,485:5054895,45558978:218430
x1,485:6120113,45558978
k1,485:6515878,45558978:395765
r1,559:6515878,45558978:0,632317,127692
k1,485:6515878,45558978:0
x1,485:7433049,45558978
k1,485:7651478,45558978:218429
x1,485:8175825,45558978
x1,485:8601676,45558978
k1,485:8820035,45558978:218359
x1,485:12423812,45558978
k1,485:12642241,45558978:218429
x1,485:13133562,45558978
k1,485:13351992,45558978:218430
x1,485:14072747,45558978
k1,485:14291177,45558978:218430
x1,485:15667210,45558978
k1,485:15885639,45558978:218429
x1,485:17163775,45558978
k1,485:17382205,45558978:218430
$1,485:17382205,45558978
x1,485:17685307,45558978
k1,485:17874053,45558978:188746
x1,485:18345545,45558978
k1,485:18534290,45558978:188745
x1,485:18837392,45558978
$1,485:18837392,45558978
k1,485:18837392,45558978:0
)
(1,485:3296451,46279874:15540941,402253,216271
x1,485:5327195,46279874
g1,485:5474651,46279874
x1,485:6883718,46279874
g1,485:7031174,46279874
x1,485:7882876,46279874
g1,485:8030332,46279874
x1,485:8489209,46279874
x1,485:10046323,46279874
g1,485:10193779,46279874
x1,485:11602846,46279874
g1,485:11750302,46279874
x1,485:14764852,46279874
g1,485:14912308,46279874
x1,485:17582411,46279874
r1,559:17582411,46279874:0,216271,216271
k1,485:18837392,46279874:1254981
g1,485:18837392,46279874
)
]
g1,485:18837392,46279874
g1,485:18837392,46279874
)
]
]
]
g1,559:18837392,46770830
)
k1,559:19577437,46770830:740045
r1,559:19577437,46770830:0,42034544,0
k1,559:20317481,46770830:740044
(1,559:20317481,46770830:15540941,42034544,0
[1,559:20317481,46770830:15540941,42034544,0
[1,494:20317481,25248878:15540941,20215108,0
[1,494:20317481,25248878:15540941,20215108,0
(1,492:20317481,23151726:15540941,18117956,0
g1,492:20317481,23151726
h1,491:20317481,23151726:0,0,0
(1,491:20317481,23151726:15540941,18117956,0
(1,491:20317481,23151726:15541042,18118000,0
(1,491:20317481,23151726:15541042,18118000,0
(1,491:20317481,23151726:0,18118000,0
(1,491:20317481,23151726:0,18037359,0
(1,491:20317481,23151726:15471870,18037359,0
)
k1,491:20317481,23151726:-15471870
)
)
g1,491:35858523,23151726
)
)
)
g1,492:35858422,23151726
g1,492:35858422,23151726
)
(1,492:20317481,25032607:15540941,1225521,216271
h1,492:20317481,25032607:0,0,0
g1,492:20317481,25032607
[1,492:20317481,25032607:15540941,1225521,216271
(1,492:20317481,24311711:15540941,504625,127692
h1,492:20317481,24311711:0,0,0
x1,492:21857495,24311711
k1,492:22062830,24311711:205335
x1,492:23128048,24311711
k1,492:23484527,24311711:356479
r1,559:23484527,24311711:0,632317,127692
k1,492:23484527,24311711:0
x1,492:24401698,24311711
k1,492:24607033,24311711:205335
x1,492:25721203,24311711
k1,492:25926479,24311711:205276
x1,492:29530256,24311711
k1,492:29735591,24311711:205335
x1,492:30226912,24311711
k1,492:30432246,24311711:205334
x1,492:31153001,24311711
k1,492:31358336,24311711:205335
x1,492:32734369,24311711
k1,492:32939704,24311711:205335
x1,492:34217840,24311711
k1,492:34423174,24311711:205334
$1,492:34423174,24311711
x1,492:34726276,24311711
k1,492:34905052,24311711:178776
x1,492:35376544,24311711
k1,492:35555320,24311711:178776
x1,492:35858422,24311711
$1,492:35858422,24311711
k1,492:35858422,24311711:0
)
(1,492:20317481,25032607:15540941,402253,216271
x1,492:22348225,25032607
g1,492:22495681,25032607
x1,492:23904748,25032607
g1,492:24052204,25032607
x1,492:24903906,25032607
g1,492:25051362,25032607
x1,492:25510239,25032607
x1,492:27067353,25032607
g1,492:27214809,25032607
x1,492:28623876,25032607
g1,492:28771332,25032607
x1,492:31785882,25032607
g1,492:31933338,25032607
x1,492:34603441,25032607
r1,559:34603441,25032607:0,216271,216271
k1,492:35858422,25032607:1254981
g1,492:35858422,25032607
)
]
g1,492:35858422,25032607
g1,492:35858422,25032607
)
]
]
[1,501:20317481,46473346:15540941,20105213,0
[1,501:20317481,46473346:15540941,20105213,0
(1,499:20317481,44376194:15540941,18008061,0
g1,499:20317481,44376194
h1,498:20317481,44376194:0,0,0
(1,498:20317481,44376194:15540941,18008061,0
(1,498:20317481,44376194:15541778,18008106,0
(1,498:20317481,44376194:15541778,18008106,0
(1,498:20317481,44376194:0,18008106,0
(1,498:20317481,44376194:0,18155766,0
(1,498:20317481,44376194:15669215,18155766,0
)
k1,498:20317481,44376194:-15669215
)
)
g1,498:35859259,44376194
)
)
)
g1,499:35858422,44376194
g1,499:35858422,44376194
)
(1,499:20317481,46257075:15540941,1225521,216271
h1,499:20317481,46257075:0,0,0
g1,499:20317481,46257075
[1,499:20317481,46257075:15540941,1225521,216271
(1,499:20317481,45536179:15540941,504625,127692
h1,499:20317481,45536179:0,0,0
x1,499:21857495,45536179
k1,499:22062830,45536179:205335
x1,499:23128048,45536179
k1,499:23484527,45536179:356479
r1,559:23484527,45536179:0,632317,127692
k1,499:23484527,45536179:0
x1,499:24401698,45536179
k1,499:24607033,45536179:205335
x1,499:25721203,45536179
k1,499:25926479,45536179:205276
x1,499:29530256,45536179
k1,499:29735591,45536179:205335
x1,499:30226912,45536179
k1,499:30432246,45536179:205334
x1,499:31153001,45536179
k1,499:31358336,45536179:205335
x1,499:32734369,45536179
k1,499:32939704,45536179:205335
x1,499:34217840,45536179
k1,499:34423174,45536179:205334
$1,499:34423174,45536179
x1,499:34726276,45536179
k1,499:34905052,45536179:178776
x1,499:35376544,45536179
k1,499:35555320,45536179:178776
x1,499:35858422,45536179
$1,499:35858422,45536179
k1,499:35858422,45536179:0
)
(1,499:20317481,46257075:15540941,402253,216271
x1,499:22348225,46257075
g1,499:22495681,46257075
x1,499:23904748,46257075
g1,499:24052204,46257075
x1,499:24903906,46257075
g1,499:25051362,46257075
x1,499:25510239,46257075
x1,499:27067353,46257075
g1,499:27214809,46257075
x1,499:28623876,46257075
g1,499:28771332,46257075
x1,499:31785882,46257075
g1,499:31933338,46257075
x1,499:34603441,46257075
r1,559:34603441,46257075:0,216271,216271
k1,499:35858422,46257075:1254981
g1,499:35858422,46257075
)
]
g1,499:35858422,46257075
g1,499:35858422,46257075
)
]
]
]
g1,559:35858422,46770830
)
)
]
(1,559:3296451,48736910:32561971,446948,14416
(1,559:3296451,48736910:32561971,446948,14416
k1,559:19413597,48736910:16117146
x1,559:19741277,48736910
k1,559:35858422,48736910:16117145
)
)
]
]
]
]
!9941
}9
!9
{10
[1,559:4736286,48736910:31122136,44000624,9168
[1,559:4736286,4736286:0,0,0
(1,559:4736286,4670505:0,0,0
k1,559:4736286,4670505:1505616
)
]
[1,559:4736286,48736910:31122136,44000624,9168
[1,559:4736286,4736286:15540941,0,0
(1,559:4736286,4736286:15540941,0,0
h1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
g1,559:0,4736286
h1,559:0,4736286:0,0,0
k1,559:4736286,4736286:4736286
)
)
k1,559:20277227,4736286:15540941
g1,559:20277227,4736286
)
]
[1,559:4736286,48736910:31122136,44000624,9168
[1,559:3296451,48736910:32561971,44000624,9168
[1,559:3296451,4736286:32561971,0,0
(1,559:3296451,4736286:32561971,0,0
h1,559:3296451,4736286:32561971,0,0
)
]
[1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:15540941,42034544,0
[1,559:3296451,46770830:15540941,42034544,0
[1,508:3296451,25370818:15540941,20438735,0
[1,508:3296451,25370818:15540941,20438735,0
(1,506:3296451,23273666:15540941,18341583,0
g1,506:3296451,23273666
h1,505:3296451,23273666:0,0,0
(1,505:3296451,23273666:15540941,18341583,0
(1,505:3296451,23273666:15541079,18341629,0
(1,505:3296451,23273666:15541079,18341629,0
(1,505:3296451,23273666:0,18341629,0
(1,505:3296451,23273666:0,18353111,0
(1,505:3296451,23273666:15550808,18353111,0
)
k1,505:3296451,23273666:-15550808
)
)
g1,505:18837530,23273666
)
)
)
g1,506:18837392,23273666
g1,506:18837392,23273666
)
(1,506:3296451,25154547:15540941,1225521,216271
h1,506:3296451,25154547:0,0,0
g1,506:3296451,25154547
[1,506:3296451,25154547:15540941,1225521,216271
(1,506:3296451,24433651:15540941,504625,127692
h1,506:3296451,24433651:0,0,0
x1,506:4836465,24433651
k1,506:5041800,24433651:205335
x1,506:6107018,24433651
k1,506:6463497,24433651:356479
r1,559:6463497,24433651:0,632317,127692
k1,506:6463497,24433651:0
x1,506:7380668,24433651
k1,506:7586003,24433651:205335
x1,506:8700173,24433651
k1,506:8905449,24433651:205276
x1,506:12509226,24433651
k1,506:12714561,24433651:205335
x1,506:13205882,24433651
k1,506:13411216,24433651:205334
x1,506:14131971,24433651
k1,506:14337306,24433651:205335
x1,506:15713339,24433651
k1,506:15918674,24433651:205335
x1,506:17196810,24433651
k1,506:17402144,24433651:205334
$1,506:17402144,24433651
x1,506:17705246,24433651
k1,506:17884022,24433651:178776
x1,506:18355514,24433651
k1,506:18534290,24433651:178776
x1,506:18837392,24433651
$1,506:18837392,24433651
k1,506:18837392,24433651:0
)
(1,506:3296451,25154547:15540941,402253,216271
x1,506:5327195,25154547
g1,506:5474651,25154547
x1,506:6883718,25154547
g1,506:7031174,25154547
x1,506:7882876,25154547
g1,506:8030332,25154547
x1,506:8489209,25154547
x1,506:10046323,25154547
g1,506:10193779,25154547
x1,506:11602846,25154547
g1,506:11750302,25154547
x1,506:14764852,25154547
g1,506:14912308,25154547
x1,506:17582411,25154547
r1,559:17582411,25154547:0,216271,216271
k1,506:18837392,25154547:1254981
g1,506:18837392,25154547
)
]
g1,506:18837392,25154547
g1,506:18837392,25154547
)
]
]
[1,515:3296451,46575033:15540941,20288333,0
[1,515:3296451,46575033:15540941,20288333,0
(1,513:3296451,44477881:15540941,18191181,0
g1,513:3296451,44477881
h1,512:3296451,44477881:0,0,0
(1,512:3296451,44477881:15540941,18191181,0
(1,512:3296451,44477881:15541634,18191226,0
(1,512:3296451,44477881:15541634,18191226,0
(1,512:3296451,44477881:0,18191226,0
(1,512:3296451,44477881:0,18155766,0
(1,512:3296451,44477881:15511339,18155766,0
)
k1,512:3296451,44477881:-15511339
)
)
g1,512:18838085,44477881
)
)
)
g1,513:18837392,44477881
g1,513:18837392,44477881
)
(1,513:3296451,46358762:15540941,1225521,216271
h1,513:3296451,46358762:0,0,0
g1,513:3296451,46358762
[1,513:3296451,46358762:15540941,1225521,216271
(1,513:3296451,45637866:15540941,504625,127692
h1,513:3296451,45637866:0,0,0
x1,513:4836465,45637866
k1,513:5041800,45637866:205335
x1,513:6107018,45637866
k1,513:6463497,45637866:356479
r1,559:6463497,45637866:0,632317,127692
k1,513:6463497,45637866:0
x1,513:7380668,45637866
k1,513:7586003,45637866:205335
x1,513:8700173,45637866
k1,513:8905449,45637866:205276
x1,513:12509226,45637866
k1,513:12714561,45637866:205335
x1,513:13205882,45637866
k1,513:13411216,45637866:205334
x1,513:14131971,45637866
k1,513:14337306,45637866:205335
x1,513:15713339,45637866
k1,513:15918674,45637866:205335
x1,513:17196810,45637866
k1,513:17402144,45637866:205334
$1,513:17402144,45637866
x1,513:17705246,45637866
k1,513:17884022,45637866:178776
x1,513:18355514,45637866
k1,513:18534290,45637866:178776
x1,513:18837392,45637866
$1,513:18837392,45637866
k1,513:18837392,45637866:0
)
(1,513:3296451,46358762:15540941,402253,216271
x1,513:5327195,46358762
g1,513:5474651,46358762
x1,513:6883718,46358762
g1,513:7031174,46358762
x1,513:7882876,46358762
g1,513:8030332,46358762
x1,513:8489209,46358762
x1,513:10046323,46358762
g1,513:10193779,46358762
x1,513:11602846,46358762
g1,513:11750302,46358762
x1,513:14764852,46358762
g1,513:14912308,46358762
x1,513:17582411,46358762
r1,559:17582411,46358762:0,216271,216271
k1,513:18837392,46358762:1254981
g1,513:18837392,46358762
)
]
g1,513:18837392,46358762
g1,513:18837392,46358762
)
]
]
]
g1,559:18837392,46770830
)
k1,559:19577437,46770830:740045
r1,559:19577437,46770830:0,42034544,0
k1,559:20317481,46770830:740044
(1,559:20317481,46770830:15540941,42034544,0
[1,559:20317481,46770830:15540941,42034544,0
[1,522:20317481,25237541:15540941,20162625,0
[1,522:20317481,25237541:15540941,20162625,0
(1,520:20317481,23140389:15540941,18065473,0
g1,520:20317481,23140389
h1,519:20317481,23140389:0,0,0
(1,519:20317481,23140389:15540941,18065473,0
(1,519:20317481,23140389:15541079,18065518,0
(1,519:20317481,23140389:15541079,18065518,0
(1,519:20317481,23140389:0,18065518,0
(1,519:20317481,23140389:0,18076828,0
(1,519:20317481,23140389:15550808,18076828,0
)
k1,519:20317481,23140389:-15550808
)
)
g1,519:35858560,23140389
)
)
)
g1,520:35858422,23140389
g1,520:35858422,23140389
)
(1,520:20317481,25021270:15540941,1225521,216271
h1,520:20317481,25021270:0,0,0
g1,520:20317481,25021270
[1,520:20317481,25021270:15540941,1225521,216271
(1,520:20317481,24300374:15540941,504625,127692
h1,520:20317481,24300374:0,0,0
x1,520:21857495,24300374
k1,520:22062830,24300374:205335
x1,520:23128048,24300374
k1,520:23484527,24300374:356479
r1,559:23484527,24300374:0,632317,127692
k1,520:23484527,24300374:0
x1,520:24401698,24300374
k1,520:24607033,24300374:205335
x1,520:25721203,24300374
k1,520:25926479,24300374:205276
x1,520:29530256,24300374
k1,520:29735591,24300374:205335
x1,520:30226912,24300374
k1,520:30432246,24300374:205334
x1,520:31153001,24300374
k1,520:31358336,24300374:205335
x1,520:32734369,24300374
k1,520:32939704,24300374:205335
x1,520:34217840,24300374
k1,520:34423174,24300374:205334
$1,520:34423174,24300374
x1,520:34726276,24300374
k1,520:34905052,24300374:178776
x1,520:35376544,24300374
k1,520:35555320,24300374:178776
x1,520:35858422,24300374
$1,520:35858422,24300374
k1,520:35858422,24300374:0
)
(1,520:20317481,25021270:15540941,402253,216271
x1,520:22348225,25021270
g1,520:22495681,25021270
x1,520:23904748,25021270
g1,520:24052204,25021270
x1,520:24903906,25021270
g1,520:25051362,25021270
x1,520:25510239,25021270
x1,520:27067353,25021270
g1,520:27214809,25021270
x1,520:28623876,25021270
g1,520:28771332,25021270
x1,520:31785882,25021270
g1,520:31933338,25021270
x1,520:34603441,25021270
r1,559:34603441,25021270:0,216271,216271
k1,520:35858422,25021270:1254981
g1,520:35858422,25021270
)
]
g1,520:35858422,25021270
g1,520:35858422,25021270
)
]
]
[1,529:20317481,46432200:15540941,19993111,0
[1,529:20317481,46432200:15540941,19993111,0
(1,527:20317481,44335048:15540941,17895959,0
g1,527:20317481,44335048
h1,526:20317481,44335048:0,0,0
(1,526:20317481,44335048:15540941,17895959,0
(1,526:20317481,44335048:15541265,17896003,0
(1,526:20317481,44335048:15541265,17896003,0
(1,526:20317481,44335048:0,17896003,0
(1,526:20317481,44335048:0,17997890,0
(1,526:20317481,44335048:15629746,17997890,0
)
k1,526:20317481,44335048:-15629746
)
)
g1,526:35858746,44335048
)
)
)
g1,527:35858422,44335048
g1,527:35858422,44335048
)
(1,527:20317481,46215929:15540941,1225521,216271
h1,527:20317481,46215929:0,0,0
g1,527:20317481,46215929
[1,527:20317481,46215929:15540941,1225521,216271
(1,527:20317481,45495033:15540941,504625,127692
h1,527:20317481,45495033:0,0,0
x1,527:21857495,45495033
k1,527:22013135,45495033:155640
x1,527:23078353,45495033
k1,527:23285748,45495033:207395
r1,559:23285748,45495033:0,632317,127692
k1,527:23285748,45495033:0
x1,527:24202919,45495033
k1,527:24358559,45495033:155640
x1,527:24980819,45495033
x1,527:26094989,45495033
k1,527:26250620,45495033:155631
x1,527:29854397,45495033
k1,527:30010037,45495033:155640
x1,527:30501358,45495033
k1,527:30656998,45495033:155640
x1,527:31377753,45495033
k1,527:31533393,45495033:155640
x1,527:32909426,45495033
k1,527:33065065,45495033:155639
x1,527:34343201,45495033
k1,527:34498841,45495033:155640
$1,527:34498841,45495033
x1,527:34801943,45495033
k1,527:34942886,45495033:140943
x1,527:35414378,45495033
k1,527:35555320,45495033:140942
x1,527:35858422,45495033
$1,527:35858422,45495033
k1,527:35858422,45495033:0
)
(1,527:20317481,46215929:15540941,402253,216271
x1,527:22348225,46215929
g1,527:22495681,46215929
x1,527:23904748,46215929
g1,527:24052204,46215929
x1,527:24903906,46215929
g1,527:25051362,46215929
x1,527:25510239,46215929
x1,527:27067353,46215929
g1,527:27214809,46215929
x1,527:28623876,46215929
g1,527:28771332,46215929
x1,527:31785882,46215929
g1,527:31933338,46215929
x1,527:34603441,46215929
r1,559:34603441,46215929:0,216271,216271
k1,527:35858422,46215929:1254981
g1,527:35858422,46215929
)
]
g1,527:35858422,46215929
g1,527:35858422,46215929
)
]
]
]
g1,559:35858422,46770830
)
)
]
(1,559:3296451,48736910:32561971,446948,9168
(1,559:3296451,48736910:32561971,446948,9168
k1,559:19249757,48736910:15953306
x1,559:19905117,48736910
k1,559:35858422,48736910:15953305
)
)
]
]
]
]
!9913
}10
!10
{11
[1,559:4736286,48736910:31122136,44000624,0
[1,559:4736286,4736286:0,0,0
(1,559:4736286,4670505:0,0,0
k1,559:4736286,4670505:1505616
)
]
[1,559:4736286,48736910:31122136,44000624,0
[1,559:4736286,4736286:15540941,0,0
(1,559:4736286,4736286:15540941,0,0
h1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
(1,559:4736286,4736286:0,0,0
g1,559:0,4736286
h1,559:0,4736286:0,0,0
k1,559:4736286,4736286:4736286
)
)
k1,559:20277227,4736286:15540941
g1,559:20277227,4736286
)
]
[1,559:4736286,48736910:31122136,44000624,0
[1,559:3296451,48736910:32561971,44000624,0
[1,559:3296451,4736286:32561971,0,0
(1,559:3296451,4736286:32561971,0,0
h1,559:3296451,4736286:32561971,0,0
)
]
[1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:32561971,42034544,0
(1,559:3296451,46770830:15540941,42034544,0
[1,559:3296451,46770830:15540941,42034544,0
[1,536:3296451,25231379:15540941,20169696,0
[1,536:3296451,25231379:15540941,20169696,0
(1,534:3296451,23134227:15540941,18072544,0
g1,534:3296451,23134227
h1,533:3296451,23134227:0,0,0
(1,533:3296451,23134227:15540941,18072544,0
(1,533:3296451,23134227:15541634,18072588,0
(1,533:3296451,23134227:15541634,18072588,0
(1,533:3296451,23134227:0,18072588,0
(1,533:3296451,23134227:0,18037359,0
(1,533:3296451,23134227:15511339,18037359,0
)
k1,533:3296451,23134227:-15511339
)
)
g1,533:18838085,23134227
)
)
)
g1,534:18837392,23134227
g1,534:18837392,23134227
)
(1,534:3296451,25015108:15540941,1225521,216271
h1,534:3296451,25015108:0,0,0
g1,534:3296451,25015108
[1,534:3296451,25015108:15540941,1225521,216271
(1,534:3296451,24294212:15540941,504625,127692
h1,534:3296451,24294212:0,0,0
x1,534:4836465,24294212
k1,534:4992105,24294212:155640
x1,534:6057323,24294212
k1,534:6264718,24294212:207395
r1,559:6264718,24294212:0,632317,127692
k1,534:6264718,24294212:0
x1,534:7181889,24294212
k1,534:7337529,24294212:155640
x1,534:7959789,24294212
x1,534:9073959,24294212
k1,534:9229590,24294212:155631
x1,534:12833367,24294212
k1,534:12989007,24294212:155640
x1,534:13480328,24294212
k1,534:13635968,24294212:155640
x1,534:14356723,24294212
k1,534:14512363,24294212:155640
x1,534:15888396,24294212
k1,534:16044035,24294212:155639
x1,534:17322171,24294212
k1,534:17477811,24294212:155640
$1,534:17477811,24294212
x1,534:17780913,24294212
k1,534:17921856,24294212:140943
x1,534:18393348,24294212
k1,534:18534290,24294212:140942
x1,534:18837392,24294212
$1,534:18837392,24294212
k1,534:18837392,24294212:0
)
(1,534:3296451,25015108:15540941,402253,216271
x1,534:5327195,25015108
g1,534:5474651,25015108
x1,534:6883718,25015108
g1,534:7031174,25015108
x1,534:7882876,25015108
g1,534:8030332,25015108
x1,534:8489209,25015108
x1,534:10046323,25015108
g1,534:10193779,25015108
x1,534:11602846,25015108
g1,534:11750302,25015108
x1,534:14764852,25015108
g1,534:14912308,25015108
x1,534:17582411,25015108
r1,559:17582411,25015108:0,216271,216271
k1,534:18837392,25015108:1254981
g1,534:18837392,25015108
)
]
g1,534:18837392,25015108
g1,534:18837392,25015108
)
]
]
[1,543:3296451,46445433:15540941,20038973,0
[1,543:3296451,46445433:15540941,20038973,0
(1,541:3296451,44348281:15540941,17941821,0
g1,541:3296451,44348281
h1,540:3296451,44348281:0,0,0
(1,540:3296451,44348281:15540941,17941821,0
(1,540:3296451,44348281:15541747,17941866,0
(1,540:3296451,44348281:15541747,17941866,0
(1,540:3296451,44348281:0,17941866,0
(1,540:3296451,44348281:0,17997890,0
(1,540:3296451,44348281:15590277,17997890,0
)
k1,540:3296451,44348281:-15590277
)
)
g1,540:18838198,44348281
)
)
)
g1,541:18837392,44348281
g1,541:18837392,44348281
)
(1,541:3296451,46229162:15540941,1225521,216271
h1,541:3296451,46229162:0,0,0
g1,541:3296451,46229162
[1,541:3296451,46229162:15540941,1225521,216271
(1,541:3296451,45508266:15540941,504625,127692
h1,541:3296451,45508266:0,0,0
x1,541:4836465,45508266
k1,541:4992105,45508266:155640
x1,541:6057323,45508266
k1,541:6264718,45508266:207395
r1,559:6264718,45508266:0,632317,127692
k1,541:6264718,45508266:0
x1,541:7181889,45508266
k1,541:7337529,45508266:155640
x1,541:7959789,45508266
x1,541:9073959,45508266
k1,541:9229590,45508266:155631
x1,541:12833367,45508266
k1,541:12989007,45508266:155640
x1,541:13480328,45508266
k1,541:13635968,45508266:155640
x1,541:14356723,45508266
k1,541:14512363,45508266:155640
x1,541:15888396,45508266
k1,541:16044035,45508266:155639
x1,541:17322171,45508266
k1,541:17477811,45508266:155640
$1,541:17477811,45508266
x1,541:17780913,45508266
k1,541:17921856,45508266:140943
x1,541:18393348,45508266
k1,541:18534290,45508266:140942
x1,541:18837392,45508266
$1,541:18837392,45508266
k1,541:18837392,45508266:0
)
(1,541:3296451,46229162:15540941,402253,216271
x1,541:5327195,46229162
g1,541:5474651,46229162
x1,541:6883718,46229162
g1,541:7031174,46229162
x1,541:7882876,46229162
g1,541:8030332,46229162
x1,541:8489209,46229162
x1,541:10046323,46229162
g1,541:10193779,46229162
x1,541:11602846,46229162
g1,541:11750302,46229162
x1,541:14764852,46229162
g1,541:14912308,46229162
x1,541:17582411,46229162
r1,559:17582411,46229162:0,216271,216271
k1,541:18837392,46229162:1254981
g1,541:18837392,46229162
)
]
g1,541:18837392,46229162
g1,541:18837392,46229162
)
]
]
]
g1,559:18837392,46770830
)
k1,559:19577437,46770830:740045
r1,559:19577437,46770830:0,42034544,0
k1,559:20317481,46770830:740044
(1,559:20317481,46770830:15540941,42034544,0
[1,559:20317481,46770830:15540941,42034544,0
[1,550:20317481,25295152:15540941,20280958,0
[1,550:20317481,25295152:15540941,20280958,0
(1,548:20317481,23198000:15540941,18183806,0
g1,548:20317481,23198000
h1,547:20317481,23198000:0,0,0
(1,547:20317481,23198000:15540941,18183806,0
(1,547:20317481,23198000:15541079,18183851,0
(1,547:20317481,23198000:15541079,18183851,0
(1,547:20317481,23198000:0,18183851,0
(1,547:20317481,23198000:0,18195235,0
(1,547:20317481,23198000:15550808,18195235,0
)
k1,547:20317481,23198000:-15550808
)
)
g1,547:35858560,23198000
)
)
)
g1,548:35858422,23198000
g1,548:35858422,23198000
)
(1,548:20317481,25078881:15540941,1225521,216271
h1,548:20317481,25078881:0,0,0
g1,548:20317481,25078881
[1,548:20317481,25078881:15540941,1225521,216271
(1,548:20317481,24357985:15540941,504625,127692
h1,548:20317481,24357985:0,0,0
x1,548:21857495,24357985
k1,548:22013135,24357985:155640
x1,548:23078353,24357985
k1,548:23285748,24357985:207395
r1,559:23285748,24357985:0,632317,127692
k1,548:23285748,24357985:0
x1,548:24202919,24357985
k1,548:24358559,24357985:155640
x1,548:24980819,24357985
x1,548:26094989,24357985
k1,548:26250620,24357985:155631
x1,548:29854397,24357985
k1,548:30010037,24357985:155640
x1,548:30501358,24357985
k1,548:30656998,24357985:155640
x1,548:31377753,24357985
k1,548:31533393,24357985:155640
x1,548:32909426,24357985
k1,548:33065065,24357985:155639
x1,548:34343201,24357985
k1,548:34498841,24357985:155640
$1,548:34498841,24357985
x1,548:34801943,24357985
k1,548:34942886,24357985:140943
x1,548:35414378,24357985
k1,548:35555320,24357985:140942
x1,548:35858422,24357985
$1,548:35858422,24357985
k1,548:35858422,24357985:0
)
(1,548:20317481,25078881:15540941,402253,216271
x1,548:22348225,25078881
g1,548:22495681,25078881
x1,548:23904748,25078881
g1,548:24052204,25078881
x1,548:24903906,25078881
g1,548:25051362,25078881
x1,548:25510239,25078881
x1,548:27067353,25078881
g1,548:27214809,25078881
x1,548:28623876,25078881
g1,548:28771332,25078881
x1,548:31785882,25078881
g1,548:31933338,25078881
x1,548:34603441,25078881
r1,559:34603441,25078881:0,216271,216271
k1,548:35858422,25078881:1254981
g1,548:35858422,25078881
)
]
g1,548:35858422,25078881
g1,548:35858422,25078881
)
]
]
[1,557:20317481,46492922:15540941,20117665,0
[1,557:20317481,46492922:15540941,20117665,0
(1,555:20317481,44395770:15540941,18020513,0
g1,555:20317481,44395770
h1,554:20317481,44395770:0,0,0
(1,554:20317481,44395770:15540941,18020513,0
(1,554:20317481,44395770:15541747,18020558,0
(1,554:20317481,44395770:15541747,18020558,0
(1,554:20317481,44395770:0,18020558,0
(1,554:20317481,44395770:0,18076828,0
(1,554:20317481,44395770:15590277,18076828,0
)
k1,554:20317481,44395770:-15590277
)
)
g1,554:35859228,44395770
)
)
)
g1,555:35858422,44395770
g1,555:35858422,44395770
)
(1,555:20317481,46276651:15540941,1225521,216271
h1,555:20317481,46276651:0,0,0
g1,555:20317481,46276651
[1,555:20317481,46276651:15540941,1225521,216271
(1,555:20317481,45555755:15540941,504625,127692
h1,555:20317481,45555755:0,0,0
x1,555:21857495,45555755
k1,555:22013135,45555755:155640
x1,555:23078353,45555755
k1,555:23285748,45555755:207395
r1,559:23285748,45555755:0,632317,127692
k1,555:23285748,45555755:0
x1,555:24202919,45555755
k1,555:24358559,45555755:155640
x1,555:24980819,45555755
x1,555:26094989,45555755
k1,555:26250620,45555755:155631
x1,555:29854397,45555755
k1,555:30010037,45555755:155640
x1,555:30501358,45555755
k1,555:30656998,45555755:155640
x1,555:31377753,45555755
k1,555:31533393,45555755:155640
x1,555:32909426,45555755
k1,555:33065065,45555755:155639
x1,555:34343201,45555755
k1,555:34498841,45555755:155640
$1,555:34498841,45555755
x1,555:34801943,45555755
k1,555:34942886,45555755:140943
x1,555:35414378,45555755
k1,555:35555320,45555755:140942
x1,555:35858422,45555755
$1,555:35858422,45555755
k1,555:35858422,45555755:0
)
(1,555:20317481,46276651:15540941,402253,216271
x1,555:22348225,46276651
g1,555:22495681,46276651
x1,555:23904748,46276651
g1,555:24052204,46276651
x1,555:24903906,46276651
g1,555:25051362,46276651
x1,555:25510239,46276651
x1,555:27067353,46276651
g1,555:27214809,46276651
x1,555:28623876,46276651
g1,555:28771332,46276651
x1,555:31785882,46276651
g1,555:31933338,46276651
x1,555:34603441,46276651
r1,559:34603441,46276651:0,216271,216271
k1,555:35858422,46276651:1254981
g1,555:35858422,46276651
)
]
g1,555:35858422,46276651
g1,555:35858422,46276651
)
]
]
]
g1,559:35858422,46770830
)
)
]
(1,559:3296451,48736910:32561971,446948,0
(1,559:3296451,48736910:32561971,446948,0
k1,559:19249757,48736910:15953306
x1,559:19905117,48736910
k1,559:35858422,48736910:15953305
)
)
]
]
]
]
!9969
}11
Input:83:c:/Users/liu-x/Desktop/anc/./PaperForReview.aux
!67
Postamble:
Count:11023
!27
Post scriptum:


==> anc/PaperForReview.tex <==
% CVPR 2023 Paper Template
% based on the CVPR template provided by Ming-Ming Cheng (https://github.com/MCG-NKU/CVPR_Template)
% modified and extended by Stefan Roth (stefan.roth@NOSPAMtu-darmstadt.de)

\documentclass[10pt,twocolumn,letterpaper]{article}
%%%%%%%%% PAPER TYPE  - PLEASE UPDATE FOR FINAL VERSION
%\usepackage[review]{cvpr}      % To produce the REVIEW version
%\usepackage{cvpr}              % To produce the CAMERA-READY version
\usepackage[pagenumbers]{cvpr} % To force page numbers, e.g. for an arXiv version

% Include other packages here, before hyperref.
\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{booktabs}
\usepackage{bm}
\usepackage{bbding}
\usepackage{pifont}
\usepackage{algorithm}
\usepackage{algorithmic}

\captionsetup[figure]{name=Figure}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S\arabic{equation}}

% It is strongly recommended to use hyperref, especially for the review version.
% hyperref with option pagebackref eases the reviewers' job.
% Please disable hyperref *only* if you encounter grave issues, e.g. with the
% file validation for the camera-ready version.
%
% If you comment hyperref and then uncomment it, you should delete
% ReviewTempalte.aux before re-running LaTeX.
% (Or just hit 'q' on the first LaTeX run, let it finish, and you
%  should be clear).
\usepackage[pagebackref,breaklinks,colorlinks]{hyperref}


% Support for easy cross-referencing
\usepackage[capitalize]{cleveref}
\crefname{section}{Sec.}{Secs.}
\Crefname{section}{Section}{Sections}
\Crefname{table}{Table}{Tables}
\crefname{table}{Tab.}{Tabs.}


%%%%%%%%% PAPER ID  - PLEASE UPDATE
\def\cvprPaperID{6548} % *** Enter the CVPR Paper ID here
\def\confName{CVPR}
\def\confYear{2023}


\begin{document}

%%%%%%%%% TITLE - PLEASE UPDATE
\title{Few-shot Non-line-of-sight Imaging with\\
Signal-surface Collaborative Regularization (Supplement)}

\author{Xintong Liu$^{1}$, Jianyu Wang$^{1}$, Leping Xiao$^{1}$, Xing Fu$^{1}$, Lingyun Qiu$^{1,2}$, Zuoqiang Shi$^{1,2}$\\
\\
1 Tsinghua University\\
2 Yanqi Lake Beijing Institute of Mathematical Sciences and Applications
}
\maketitle

\section{Introduction}
\begin{itemize}
  \item In section \ref{sec:Algorithm} we discuss the solution of the proposed SSCR algorithm in detail. We also show that the parameters in the algorithm can be chosen adaptively. The time and memory complexities of each sub-problem are analyzed and comparisons with existing reconstruction algorithms are provided. 
  \item In section \ref{sec:without_regularization} we show additional reconstruction results of the statue without using regularizations. See also Fig. 2 and Fig. 3 in the main article.
  \item In section \ref{sec:pyramid} we show additional reconstruction results of the pyramid. See also Fig. 4 in the main article.
  \item In section \ref{sec:statue} we show additional reconstruction results of the statue. See also Fig. 5 and Fig. 6 in the main article.
  \item In section \ref{sec:figure_4} we show additional reconstruction results of the figure `4'. See also Fig. 7 in the main article.
\end{itemize}


\begin{table*}
  \centering
  \begin{tabular}{lccccc}
    \toprule
    Method & Confocal & Non-confocal  & Reconstruction quality & Time Complexity & Memory Complexity\\
    \midrule
    LOG-BP\cite{LOG_BP} & \Checkmark & \Checkmark & Frobbly & $\mathcal{O}(N^3)$ & $\mathcal{O}(N^3)$\\
    F-K\cite{FK} & \Checkmark & \ding{55} & Frobbly & $\mathcal{O}(N^3 \log N)$ & $\mathcal{O}(N^3)$ \\
    Phasor field\cite{Phasor} & \Checkmark & \Checkmark & Frobbly & $\mathcal{O}(N^3\log N)$ & $\mathcal{O}(N^3)$ \\
    LCT\cite{LCT} & \Checkmark & \ding{55} & Very low & $\mathcal{O}(N^3 \log N)$ & $\mathcal{O}(N^3)$ \\
    D-LCT\cite{DLCT} & \Checkmark & \ding{55} & Very low & $\mathcal{O}(N^3 \log N)$ & $\mathcal{O}(N^3)$ \\
    SOCR\cite{SOCR} & \Checkmark & \Checkmark & Low & $\mathcal{O}(N^3)$ & $\mathcal{O}(N^3)$ \\
    CC-SOCR\cite{CC-SOCR} & \Checkmark & \Checkmark & Medium & $\mathcal{O}(N^5)$ & $\mathcal{O}(N^3)$ \\
    SSCR & \Checkmark & \Checkmark&  High & $\mathcal{O}(N^3)$ & $\mathcal{O}(N^3)$ \\
    \bottomrule
  \end{tabular}
  \caption{Comparisons of different NLOS imaging methods with $\mathcal{O}(1)$ measurement pairs. The proposed SSCR method provides high-quality reconstructions and enjoys low complexities.}
  \label{tab:compare}
\end{table*}

%%%%%%%%% BODY TEXT
\section{The SSCR algorithm}
\label{sec:Algorithm}

The optimization problem of the proposed signal-surface collaborative regularization (SSCR) method writes
\begin{equation}
  \label{SSCR}
  \begin{aligned}
  &\mathop{\arg\min}_{\substack{\bm{\tau},\mathbf{u},\mathbf{g},\\D_s,D_n,\mathbf{C},S}}\sum_{p,q}\left[(d_{p,q}-N)\ln(1-\tau_{p,q}) - d_{p,q}\ln(\tau_{p,q})\right]\\
  &+ \lambda_t \|\mathcal{P}(\bm{\tau}) - DS\|^2_2 +  \lambda_{ut}\|\mathcal{P}(A\mathbf{u})- DS\|^2_2 + \lambda_{pt}|S|_0\\
  &+ \lambda\|\bm{\tau} - A\mathbf{u}\|^2_2 + s_u\|\mathbf{u}\|_1+ \lambda_g\left[\| \mathbf{u} - \mathbf{g} \|^2_2 + \Upsilon(\mathbf{g})\right]\\
  &+ \lambda_u\sum_i\left[\|\mathcal{B}\mathbf{u}_i-D_sC_iD_n^T\|^2_2 + \lambda_{pu}|C_i|_0\right]\\
  & s.t. \ \ g\in{\mathcal{G}},\ \ D_sD_s^T = I_x,\ \ D_nD_n^T = I_y,
  \end{aligned}
\end{equation}
in which $p$ and $q$ are the indices of the measurement pair and the time bin, respectively. $N$ is the number of pulses used for each measurement pair. $d_{p,q}$ is the number of the photon events recorded. The optimization problem contains several parameters, namely, $\lambda_t$, $\lambda_{ut}$, $\lambda_{pt}$, $\lambda$, $s_u$, $\lambda_g$, $\lambda_u$ and $\lambda_{pu}$. We discuss the solutions to the sub-problems of the proposed SSCR algorithm (See Algorithm 1 in the main article) step by step. We assume $p = \mathcal{O}(1)$ and $q = \mathcal{O}(N)$ in few-shot NLOS imaging scenarios.

\subsection{The initialization stage}

\begin{algorithm}[t]
  \caption{Solving the sub-problem (\ref{L1_init_imp})}
  \label{alg:L1_init}
  \begin{algorithmic}
  \REQUIRE $\bm{\tau}^0$, $s^{\text{imp}}_u$, $\mu_s$.
  \ENSURE $\mathbf{u}^0$.
  \STATE{$\mathbf{b}_{0}^{0}=\mathbf{0}$}
  \STATE{$\mathbf{u}_{0}^{0}=\mathop {\mathrm{arg}\min}_{\mathbf{u}}\| A\mathbf{u}-\bm{\tau}^0\| ^2_2$}
  \FOR{$j = 0$ to $J-1$}
  \STATE{$\mathbf{v}_{j+1}^{0}=\mathop {\mathrm{arg}\min}_{\mathbf{v}} s^{\text{imp}}_u\|\mathbf{v}\|_1 + \mu_s \left\| \mathbf{v}-\mathbf{u}_{j}^{0}+\mathbf{b}_{j}^{0} \right\| ^2_2$}
  \STATE{\begin{small}$\mathbf{u}_{j+1}^{0}=\mathop {\mathrm{arg}\min}_{\mathbf{u}}\left\| A\mathbf{u}-\bm{\tau}^0 \right\| ^2_2+\mu_s \left\| \mathbf{v}_{j+1}^{0}-\mathbf{u}+\mathbf{b}_{j}^{0} \right\| ^2_2$\end{small}}
  \STATE{$\mathbf{b}_{j+1}^{0}=\mathbf{b}_{j}^{0}+\mathbf{v}_{j+1}^{0}-\mathbf{u}_{j+1}^{0}$}
  \ENDFOR
  \STATE{$\mathbf{u}^0 = \mathbf{v}^0_J$}
  \end{algorithmic}
\end{algorithm}

\noindent\textbf{(A1) Initializing $\bm{\tau}$}\hspace{1em}The estimated signal $\bm{\tau}$ is initialized by minimizing the data-fidelity term without regularization
\begin{equation}
\tau_{p,q}^0 = \mathop{\arg\min}_{\tau_{p,q}}(d_{p,q}-N)\ln(1-\tau_{p,q}) - d_{p,q}\ln(\tau_{p,q}),
\end{equation}
which yields a closed form solution $\tau^0_{p,q} = d_{p,q} / N$. The time and memory complexities of this step are both $\mathcal{O}(N)$. 

\vspace{0.15cm}

\noindent\textbf{(A2) Initializing $\mathbf{u}$}\hspace{1em}We initialize $\mathbf{u}$ by solving the following $L_1$ regularized problem
\begin{equation}
\label{L1_init}
\mathbf{u}^0 = \mathop{\arg\min}_{\mathbf{u}} \lambda \|\bm{\tau}^0 - A\mathbf{u}\|^2_2 + s_u\|\mathbf{u}\|_1,
\end{equation}
in which $\lambda$ and $s_u$ are fixed parameters to be determined. By defining $s^{\text{imp}}_u = s_u / \lambda$, this problem is equivalent to the following optimization problem
\begin{equation}
  \label{L1_init_imp}
  \mathbf{u}^0 = \mathop{\arg\min}_{\mathbf{u}} \|\bm{\tau}^0 - A\mathbf{u}\|^2_2 + s^{\text{imp}}_u\|\mathbf{u}\|_1.
\end{equation}


We determine the parameter $s^{\text{imp}}_u$ adaptively as follows. Let $\mathbf{u}^{\text{BP}} = A^T\bm{\tau}^0$ be the solution of the back-projection (BP) algorithm. We use the conjugate gradient method to solve the least squares problem $\mathop{\min}_{\mathbf{u}}\|\bm{\tau}^0 - A\mathbf{u}\|^2_2$ with initial guess $\mathbf{u}^{\text{BP}}$. The maximum number of iterations is set to be 20, and the iteration breaks whenever the relative residual of the linear system $A^TA\mathbf{u} = A^T \bm{\tau}^0$ reaches below $0.5\%$. The output is denoted by $\mathbf{u}^{\text{LS}}$. The parameter $s^{\text{imp}}_u$ is determined as 
\begin{equation}
  s^{\text{imp}}_u = k_{\text{sparse}} \frac{\|\bm{\tau}^0 - A\mathbf{u}^{\text{LS}}\|^2_2}{\|\mathbf{u}^{\text{LS}}\|_1},
\end{equation}
where $k_{\text{sparse}} = 10$ by default. This problem can be solved efficiently using the split Bregman method\cite{SBI}. The main steps are shown in \cref{alg:L1_init}. 

To carry out the iteration process, a new parameter $\mu_s$ is introduced. Empirically, we set this parameter as
\begin{equation}
  \mu_s = \frac{\|\mathbf{u}\|_0}{2\|\mathbf{u}\|_1}s^{\text{imp}}_u.
\end{equation}
In each iteration, the variable $\mathbf{v}$ can be updated using the soft-thresholding operator\cite{SBI}. To update the variable $\mathbf{u}$, the conjugate gradient method is applied, which takes $\mathcal{O}(N^3)$ memory and computational cost.

\subsection{The iteration stage}

\noindent\textbf{(B1) Updating $\mathbf{g}$}\hspace{1em}The variable $\mathbf{g}$ is updated as follows
\begin{equation}
  \mathbf{g}^{k+1} = \mathop{\arg\min}_{\mathbf{g}} \| \mathbf{u}^k - \mathbf{g} \|^2_2 + \Upsilon(\mathbf{g}) = \mathcal{S}(\mathbf{u}^k).
\end{equation}
To realize the surfaciation operator $\mathcal{S}$, the most important steps are solving the optimization problems (14), (16), and (18) in the main article, as listed below

\begin{itemize}
  \item Equation (14) in the main article
\end{itemize}

\begin{equation}
  \label{determine_e}
  \begin{aligned}
\mathbf{e}^* = (e_{ij}^*)_{I \times J} &= \mathop{\arg\min}_{\{e_{ij}\}} \sum^I_{i=1} \sum^J_{j=1} \gamma_{ij}(e_{ij}-\tilde{e}_{ij})^2\\
+& \sum^I_{p=1}\sum^J_{q=1} \sum^I_{r=1}\sum^J_{s=1} w^\mathbf{e}_{pq,rs}(e_{pq}-e_{rs})^2.
  \end{aligned}
\end{equation}

\begin{itemize}
  \item Equation (16) in the main article
\end{itemize}
\begin{equation}
  \label{WNLL_d}
  \begin{aligned}
  \mathbf{d}^* =& (d_{ij}^*)_{I \times J}\\
   =& \mathop{\arg\min}_{\{d_{ij}\}} \sum^I_{i=1} \sum^J_{j=1} \sum^{n_{ij}}_{n=1} \lambda_{ijn}(d_{ij} - z_{k^n_{ij}})^2\\
   &+ \sum^I_{p=1}\sum^J_{q=1} \sum^I_{r=1}\sum^J_{s=1}w^\mathbf{d}_{pq,rs}(d_{pq}-d_{rs})^2.
  \end{aligned}
\end{equation}

\begin{itemize}
  \item Optimization problem (18) in the main article
\end{itemize}
\begin{equation}
  \label{WNLL_alpha}
  \begin{aligned}
  \mathop{\min}_{\{\alpha_{ij}\}} &\sum^I_{i=1} \sum^J_{j=1} \sum^{n_{ij}}_{n=1} \lambda_{ijn}(\alpha_{ij} - u_{ijk^n_{ij}})^2\\
   &\ \ \ \ \ \ \ \ \ + \sum^I_{p=1}\sum^J_{q=1} \sum^I_{r=1}\sum^J_{s=1}w^{\bm{\alpha}}_{pq,rs}(\alpha_{pq}-\alpha_{rs})^2.
  \end{aligned}
\end{equation}
Noting that 
\begin{equation}
  \label{trans_d}
  \sum^{n_{ij}}_{n=1} \lambda_{ijn}(d_{ij} - z_{k^n_{ij}})^2 = \lambda_{ij}\left( d_{ij} - \sum^{n_{ij}}_{n=1}r_{ijn}z_{k^n_{ij}} \right)^2,
\end{equation}
and
\begin{equation}
  \label{trans_u}
  \sum^{n_{ij}}_{n=1} \lambda_{ijn}(\alpha_{ij} - u_{ijk^n_{ij}})^2 = \lambda_{ij}\left( \alpha_{ij} - \sum^{n_{ij}}_{n=1}r_{ijn}u_{k^n_{ij}} \right)^2,
\end{equation}
in which $u_{k^n_{ij}} = u_{ijk^n_{ij}}$, $\lambda_{ij} = \sum^{n_{ij}}_{n=1} \lambda_{ijn}$ and $r_{ijn} = \lambda_{ijn} / \lambda_{ij}$, it suffices to solve the problem of the following type
\begin{equation}
  F(\mathbf{u};\bm{\lambda},\mathbf{w}) = \sum_i \lambda_i(u_i - d_i)^2 + \sum_{ij} w_{ij}(u_i - u_j)^2,
\end{equation}
in which $\mathbf{u}$ is the optimization variable, $\bm{\lambda}$ and $\mathbf{w}$ are fixed weights. The solution to this least squares problem can be obtained by solving the linear system
\begin{equation}
  \lambda_i u_i + \sum_{k \neq i}(w_{ik} + w_{ki})u_i - \sum_{k \neq i}(w_{ik} + w_{ki})u_k = \lambda_i d_i,
\end{equation}
for all $i$. We use the widely acknowledged LSQR method to solve this problem. For the parameters $w^\mathbf{e}_{pq,rs}$, $w^\mathbf{d}_{pq,rs}$ and $w^{\bm{\alpha}}_{pq,rs}$, we set $w^\mathbf{e}_{pq,rs} = w^\mathbf{d}_{pq,rs} = w^{\bm{\alpha}}_{pq,rs} = w_{pq,rs}$ and define
\begin{equation}
w_{pq,rs} =\left\{ \begin{array}{l}
1,\ \max\{|p-r|,|q-s|\} = 1\\
0,\ \text{otherwise}
\end{array} \right.
\end{equation}

In the main article, we have provided basic introductions for the determinations of $\mathbf{e}^*$, $\mathbf{d}^*$, and $\bm{\alpha}$. For high noise-robustness, the parameters $\gamma_{ij}$, $\lambda_{ijn}$ and data $\tilde{e}_{ij}$ are related with the input $\mathbf{u}$. We show all steps in detail, which matches the supplementary code.
\begin{itemize}
  \item Step 1: Determining $\mathbf{d}^*$ with $\mathbf{u}$. Set $\lambda_{ij} = 2$, $r_{ijn} = 2u^2_{ijn} / \sum^{n_{ij}}_{n=1} u^2_{i,j,k^n_{ij}}$. For simplicity, in \cref{WNLL_d} we replace $z_{k^n_{ij}}$ in the data fidelity term with $k_{ij}$ for the implementation of the code. We obtain the solution of (\ref{WNLL_d}) with \cref{trans_d}.
  
  \item Step 2: Determining $\bm{\alpha}^*$ with $\mathbf{u}$ and $\mathbf{d}^*$. Set $\lambda_{ij} = 1$ and $r_{ijn} = r'_{ijn} / \sum^{n_{ij}}_{n=1} r'_{ijn}$ with
  \begin{equation}
    r'_{ijn} =\left\{ \begin{array}{l}
    ( d^*_{ij} - k_{ijn})^{-2}, d^*_{ij} \neq k_{ijn}\\
    2,\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \text{otherwise}
    \end{array} \right.,
  \end{equation}
  in which $d^*_{ij}$ is obtained in Step 1. We obtain the solution of (\ref{WNLL_alpha}) with \cref{trans_u}.

  \item Step 3: Determining $\mathbf{e}^*$ with \cref{determine_e}. Let $\alpha^*_{max}$ be the maximum value of $\bm{\alpha}^*$. The parameter $\gamma_{ij}$ is set as $\gamma_{ij} = \alpha^*_{ij} / (2\alpha^*_{max})$. Besides, we reset $\gamma_{ij}$ to be $0.75$ if $(i,j)$ is a background pixel of $\mathbf{u}$ or 
  \begin{equation}
  \sum^{n_{ij}}_{n=1}r_{ijn}u_{k^n_{ij}} < 0.1 u^{\text{inter}}_{max},
  \end{equation}
  in which $r_{ijn}$ is defined in Step 2 and $u^{\text{inter}}_{max} = \max_{i,j}\{ \sum^{n_{ij}}_{n=1}r_{ijn}u_{k^n_{ij}}\}$. In the main article, we choose the data $\tilde{e}_{ij}$ to be the indicator function of the foreground pixels for simplicity. For high noise-robustness, we set $\tilde{e}_{ij}=(\sum^{n_{ij}}_{n=1}r_{ijn}u_{k^n_{ij}})/u^{\text{inter}}_{max}$ for foreground pixels $(i,j)$ of $\mathbf{u}$ and 0 for background pixels $(i,j)$ of $\mathbf{u}$. The solution of \cref{determine_e} is used to determine the foreground set of $\mathbf{g}$ by comparing the values with 0.5, as discussed in Eq. (15) of the main article.
\end{itemize} 

Noting that we use sparse weights in the least-squares problems, the time and memory complexities of this step are both $\mathcal{O}(N^3)$.

\vspace{0.15cm}

\noindent\textbf{(B2) Updating the triplet $(D_s, \mathbf{C}, D_n)$}\hspace{1em}The orthogonal matrices $D_s$ and $D_n$ capture the local structures and non-local correlations of the reconstruction $\mathbf{u}$, respectively. The tensor $\mathbf{C}$ consists of the sparse transform coefficients of the block dataset of the albedo values. The triplet $(D_s, \mathbf{C}, D_n)$ is updated by solving the following optimization problem
\begin{equation}
  \begin{aligned}
  (D^{k+1}_s,\mathbf{C}^{k+1},D^{k+1}_n) =\mathop{\arg\min}_{D_s,\mathbf{C},D_n}&\|\mathcal{B}\mathbf{u}^k_i-D_sC_iD_n^T\|^2_2\\ 
  + &\lambda_{pu}|C_i|_0,
  \end{aligned}
\end{equation}
whose solution has been studied in the work \cite{DDTF, SOCR}. The parameter $\lambda_{pu}$ is chosen adaptively and implicitly by directly following the supplement of \cite{SOCR}. When the sizes of the local patches and searching window are $\mathcal{O}(1)$, the resulting time and memory complexities are both $\mathcal{O}(N^3)$. More details can be found in \cite{SOCR}.

\vspace{0.15cm}

\noindent\textbf{(B3) Updating S}\hspace{1em}The matrix $S$ contains the sparse frequency-domain coefficients of a combination of the estimated and the simulated signal. We update $S$ by solving
\begin{equation}
  \begin{aligned}
  S^{k+1} = \mathop{\arg\min}_{S}\ &\lambda_t \|\mathcal{P(\bm{\tau}}^k)- DS\|^2_2\\
  +& \lambda_{ut} \|\mathcal{P}(A\mathbf{u}^k)- DS\|^2_2 + \lambda_{pt}|S|_0.
  \end{aligned}
\end{equation}

By setting $\lambda_{ut}^{\text{imp}} = \lambda_{ut} / \lambda_t$ and $\lambda_{pt}^{\text{imp}} = \lambda_{pt} / \lambda_t$, this problem is equivalent to the following optimization problem.
\begin{equation}
  \begin{aligned}
  S^{k+1} = \mathop{\arg\min}_{S}\ & \|\mathcal{P(\bm{\tau}}^k)- DS\|^2_2\\
  +& \lambda^{\text{imp}}_{ut} \|\mathcal{P}(A\mathbf{u}^k)- DS\|^2_2 + \lambda^{\text{imp}}_{pt}|S|_0.
  \end{aligned}
\end{equation}

We set $\lambda^{\text{imp}}_{ut} = 1$. Interested readers are referred to equation (S.7) in the supplement of \cite{CC-SOCR} for the solution to this problem and the implicit choices of $\lambda^{\text{imp}}_{pt}$. When the patch sizes of the signal are $\mathcal{O}(1)$, the time and memory complexities of this step are $\mathcal{O}(N)$.

\vspace{0.15cm}

\noindent\textbf{(B4) Updating $\bm{\tau}$}\hspace{1em}The estimated signal $\bm{\tau}$ is updated with
\begin{equation}
  \label{Update_tau}
  \begin{aligned}
  \bm{\tau}^{k+1} =& \mathop{\arg\min}_{\bm{\tau}}\\
  &\sum_{p,q}[(d_{p,q}-N)\ln(1-\tau_{p,q})-d_{p,q}\ln(\tau_{p,q})]\\+&\lambda_t\|\mathcal{P(\bm{\tau}})-DS^{k+1}\|^2_2+\lambda\|\bm{\tau} - A\mathbf{u}^k\|^2_2,
  \end{aligned}
\end{equation}
in which $\mathcal{P}$ is the patch generating operator. Let $\mathcal{P}^*$ be the patch aggregation operator that maps the patch dataset back to the signal, such that $\mathcal{P}^*\circ\mathcal{P}$ is the identity transform. We assume that
\begin{equation}
  \lambda_t\|\mathcal{P}(\bm{\tau})-DS^{k+1}\|^2_2 = \bar{\lambda}_t\|\bm{\tau}-\mathcal{P}^*(DS^{k+1})\|^2_2.
\end{equation}
This equation holds precisely using the boundary extension and zero padding techniques. It suffices to determine the parameter $\bar{\lambda}_t$. In the following, we abuse the notation and write $\bar{\lambda}_t$ as $\lambda_t$ for simplicity. With this treatment, the objective function of \cref{Update_tau} can be rewritten as  
\begin{equation}
\begin{aligned}
  &\sum_{p,q}[(d_{p,q}-N)\ln(1-\tau_{p,q})-d_{p,q}\ln(\tau_{p,q})]\\
  +&(\lambda_t + \lambda)\left\| \bm{\tau} - \frac{\lambda_t\mathcal{P}^*(DS^{k+1}) + \lambda A\mathbf{u}^k }{\lambda_t + \lambda} \right\|^2_2.\\
\end{aligned}
\end{equation}

In this problem, we set the parameters $\lambda_t$ and $\lambda$ implicitly as
\begin{equation}
  \lambda_t = \lambda = \frac{\sum_{p,q}[(d_{p,q}-N)\ln(1-\tau^0_{p,q})-d_{p,q}\ln(\tau^0_{p,q})]}{\left\|\mathbf{\bm{\tau}}^0 - \frac{1}{2}(\mathcal{P}^*(DS^{1}) + A\mathbf{u}^0)\right\|^2_2}
\end{equation}
Noting that the variables $\{\tau_{p,q}\}$ are decoupled, it suffices to solve the problem of the following type
\begin{equation}
    \mathop{\min}_{\tau}\ f(\tau)=(d-N)\ln(1-\tau)-d\ln(\tau) + \mu (\tau - s)^2,
\end{equation}
in which $N$ is a positive integer, $d \in [0, N]$ is a positive integer. $\mu > 0$ and $s$ are fixed parameters. We find $\tau$ in the interval $[0,1]$. This is a convex optimization problem, and the situation breaks down into three cases depending on the value of $d$.
\begin{itemize}
  \item Case 1: $d = 0$. The term $-d\ln(\tau)$ vanishes and a change of variable $s^* = 1 - s$ converts this situation to Case 3. The solution is given by
  \begin{equation}
  \tau_{opt} = \max\left\{0, 1 - \frac{1}{2}\left(1-s + \sqrt{(1-s)^2  + \frac{2N}{\mu}}\right)\right\}.
  \end{equation}
  \item Case 2: $ 0 < d < N$. The objective function is strictly convex in the interval $(0,1)$ with $f(0+) = f(1-) = +\infty$. Differentiating with respect to $\tau$, we deduce that the solution is the unique real zero point of the cubic polynomial  
 \begin{equation}
  \label{cubic}
  p(x) = x^3 -(s+1)x^2 + (s - \frac{N}{2\mu})x + \frac{d}{2\mu}
 \end{equation} 
in the interval $(0,1)$.

  \item Case 3: $d = N$. This never happens in real-world experiments. In this case, the term $(d-N)\ln(1-\tau)-d\ln(\tau)$ vanishes and the closed-form solution is given by
  \begin{equation}
    \tau_{opt} = \min\left\{1,\frac{1}{2}\left(s+\sqrt{s^2 + \frac{2N}{\mu}}\right)\right\}.
    \end{equation}  
\end{itemize}
For the cases 1 and 3, it takes $\mathcal{O}(1)$ to compute $\tau_{opt}$. For the case 2, it suffices to compute and filter the eigenvalues of the companion matrix of the cubic polynomial (\ref{cubic}), which also takes $\mathcal{O}(1)$. Thus, the overall time and memory complexities of this step are both $\mathcal{O}(N^3)$. 

\vspace{0.15cm}

\noindent\textbf{(B5) Updating $\mathbf{u}$}\hspace{1em}The reconstructed target is updated with
\begin{equation}
  \begin{aligned}
  \mathbf{u}^{k+1} =& \mathop{\arg\min}_{\mathbf{u}}\lambda\|\bm{\tau}^{k+1} - A\mathbf{u}\|^2_2 + \lambda s_u\|\mathbf{u}\|_1\\
  +&\lambda_{ut} \|\mathcal{P}(A\mathbf{u})- DS^{k+1}\|^2_2\\
  +&\lambda_u\sum_i\|\mathcal{B}\mathbf{u}_i-D^{k+1}_sC^{k+1}_i(D^{k+1}_n)^T\|^2_2\\
  +&\lambda_g\|\mathbf{u}-\mathbf{g}^{k+1}\|^2_2.
  \end{aligned}
  \end{equation}
We refer to equation (S.9) and Algorithm 4 in the supplement of \cite{SOCR} for the solution to this problem and corresponding choices of the parameters $\lambda_{ut}$, $\lambda_{u}$. The method of choosing $\lambda_{g}$ implicitly is completely analogous to that of $\lambda_{ut}$. Similar to step (A2), the time and memory complexities of this step are $\mathcal{O}(N^3)$.

\vspace{0.15cm}

The overall time and memory complexities of the proposed method are both $\mathcal{O}(N^3)$ when $P = \mathcal{O}(1)$. Comparisions of the proposed SSCR algorithm with existing methods are shown in \Cref{tab:compare}.

%-------------------------------------------------------------------------
\begin{figure}[t]
  \centering
   \includegraphics[width=1\linewidth]{Figures/normal_equation.png}
   \caption{The relative $L_2$ error of the normal equation in log scale. After 1000 iterations, the relative error decreases to 0.12\%.}
   \label{fig:normal_equation}
\end{figure}

\begin{figure}[t]
  \centering
   \includegraphics[width=1\linewidth]{Figures/data_misfit.png}
   \caption{The relative $L_2$ data misfit of each iteration. The relative data misfit decreases to 23.26\% after 1000 iterations.}
   \label{fig:data_misfit}
\end{figure}

\begin{figure}[t]
  \centering
   \includegraphics[width=1\linewidth]{Figures/without_reg.png}
   \caption{Reconstruction results of the statue with the back-projection algorithm and CG iterations. The target cannot be identified in these solutions, which indicates the necessity of introducing regularizations.}
   \label{fig:without_reg}
\end{figure}


\section{Reconstructions without regularizations}
\label{sec:without_regularization}
In Fig. 2 and Fig. 3 of the main article, we present the least squares solution and the corresponding simulated signal for the instance of the statue with $3 \times 3$ confocal measurements. The coordinates of the focal points are provided in the supplementary code. The original measured signal is provided in the work \cite{FK}. The time resolution is 32 ps. The voxel size is $3.17 \times 3.17 \times 0.96$ $\text{cm}^3$ in the horizontal, vertical and depth directions. The target is 1 m away from the visible surface. The size of the reconstruction domain is $2 \times  2 \times 0.4$ $\text{m}^3$ in the horizontal, vertical and depth directions. The least squares problem without regularization writes
\begin{equation}
  \mathop{\arg\min}_{\mathbf{u}} \|A\mathbf{u} - \bm{\tau}\|^2_2,
\end{equation}
in which $A$ is the measurement matrix and $\bm{\tau}$ is the measured data. The solution is not unique due to the rank deficiency of $A$. We use the conjugate gradient method to solve the corresponding normal equation
\begin{equation}
  A^TA\mathbf{u} = A^T\bm{\tau}.
\end{equation}

The initial value of $\mathbf{u}$ is set as $A^T\bm{\tau}$, which is the solution of the back-projection algorithm. The $L_2$ relative errors of the normal equation and the data misfit in log scales $\ln (\|A^TA\mathbf{u} - A^T\bm{\tau}\|_2/\|A^T\bm{\tau}\|_2)$ and $\ln(\|A\mathbf{u} - \bm{\tau}\|_2/\|\bm{\tau}\|_2)$ of the first 1000 iterations are shown in \cref{fig:normal_equation} and \cref{fig:data_misfit}. The algorithm converges and the relative $L_2$ data misfit of the least-squares solution is $23.36\%$, which results from the approximation error of the physical model and measurement noise. The reconstruction results of the BP algorithm and CG iterations are shown in \cref{fig:without_reg}. The target cannot be identified from these reconstructions, which indicates the indispensable role of regularizations in this few-shot NLOS imaging scenario. 

\section{Reconstruction results of the pyramid}
\label{sec:pyramid}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/three_py.png}
   \caption{The three views of the pyramid reconstructed with $3 \times 3$ confocal synthetic signal.}
   \label{fig:THREE_PY}
\end{figure}

The three views of the reconstruction results of the pyramid are shown in \cref{fig:THREE_PY}. There are misleading artifacts in the top views and side views of the SOCR and CC-SOCR reconstructions, while the SSCR reconstruction does not contain background noise. For the F-K, LCT and D-LCT methods, we use the zero padding technique to preprocess the signal. We also use the nearest-neighbor, linear, and makima(the modified Akima piecewise cubic Hermite interpolation, provided by the Matlab software) interpolation techniques to pre-process the signal. The F-K, LCT and D-LCT reconstructions with these signals are shown in \cref{fig:FK_PY}, \cref{fig:LCT_PY}, and \cref{fig:DLCT_PY}, respectively. The shape of the target cannot be correctly reconstructed with these methods.


\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/FK-pyramid.png}
   \caption{The F-K reconstructions of the pyramid with signal pre-processed by different interpolation techniques.}
   \label{fig:FK_PY}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/LCT-pyramid.png}
   \caption{The LCT reconstructions of the pyramid with signal pre-processed by different interpolation techniques.}
   \label{fig:LCT_PY}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/DLCT-pyramid.png}
   \caption{The D-LCT reconstructions of the pyramid with signal pre-processed by different interpolation techniques.}
   \label{fig:DLCT_PY}
\end{figure}

\section{Reconstruction results of the statue}
\label{sec:statue}
In real-world applications, the measured signal is heavily corrupted with noise. As shown in \cref{fig:LOG_BP_py}, the LOG-BP reconstructions of the statue are noisy in few-shot NLOS imaging scenarios and the target cannot be identified. Reconstructions of the F-K, LCT and D-LCT methods with different number of illumination points and signal pre-processing techniques are shown in \cref{fig:FKpy3} to \cref{fig:DLCTpy7}. See Fig. 6 in the main article for a comparison with the proposed method.

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/LOG_BP_py.png}
   \caption{The LOG-BP reconstructions of the instance of the statue. See Fig. 6 in the main article for a comparison.}
   \label{fig:LOG_BP_py}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/nonconfocal_4.png}
   \caption{Reconstruction results of the figure `4' with $6 \times 6$ non-confocal measurements.}
   \label{fig:nonconfocal_4}
\end{figure}

\section{Reconstruction results of the figure `4'}
\label{sec:figure_4}
In \cref{fig:nonconfocal_4} we compare our reconstruction result of the figure `4' with the LOG-BP, phasor field, and CC-SOCR mothods. The albedo values of the SOCR reconstruction are all zero in this few-shot scenario. The LOG-BP and the phasor field methods fail to locate the target. The proposed SSCR method reconstructs more details than the CC-SOCR method.

\vspace{0.15cm}

\noindent\textbf{Acknowledgments}\hspace{1em}This work was supported by the National Natural Science Foundation of China (61975087, 12071244, 11971258).

%%%%%%%%% REFERENCES
{\small
\bibliographystyle{ieee_fullname}
\bibliography{egbib}
}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/FK_py_3}
   \caption{The F-K reconstructions of the statue using  $3 \times 3$ confocal signal and different signal interpolation techniques.}
   \label{fig:FKpy3}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/FK_py_4}
   \caption{The F-K reconstructions of the statue using  $4 \times 4$ confocal signal and different signal interpolation techniques.}
   \label{fig:FKpy4}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/FK_py_5}
   \caption{The F-K reconstructions of the statue using  $5 \times 5$ confocal signal and different signal interpolation techniques..}
   \label{fig:FKpy5}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/FK_py_6}
   \caption{The F-K reconstructions of the statue using  $6 \times 6$ confocal signal and different signal interpolation techniques.}
   \label{fig:FKpy6}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/FK_py_7}
   \caption{The F-K reconstructions of the statue using  $7 \times 7$ confocal signal and different signal interpolation techniques.}
   \label{fig:FKpy7}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/LCT_py_3}
   \caption{The LCT reconstructions of the statue using  $3 \times 3$ confocal signal and different signal interpolation techniques.}
   \label{fig:LCTpy3}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/LCT_py_4}
   \caption{The LCT reconstructions of the statue using  $4 \times 4$ confocal signal and different signal interpolation techniques.}
   \label{fig:LCTpy4}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/LCT_py_5}
   \caption{The LCT reconstructions of the statue using  $5 \times 5$ confocal signal and different signal interpolation techniques.}
   \label{fig:LCTpy5}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/LCT_py_6}
   \caption{The LCT reconstructions of the statue using  $6 \times 6$ confocal signal and different signal interpolation techniques.}
   \label{fig:LCTpy6}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/LCT_py_7}
   \caption{The LCT reconstructions of the statue using  $7 \times 7$ confocal signal and different signal interpolation techniques.}
   \label{fig:LCTpy7}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/DLCT_py_3}
   \caption{The D-LCT reconstructions of the statue using  $3 \times 3$ confocal signal and different signal interpolation techniques.}
   \label{fig:DLCTpy3}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/DLCT_py_4}
   \caption{The D-LCT reconstructions of the statue using  $4 \times 4$ confocal signal and different signal interpolation techniques.}
   \label{fig:DLCTpy4}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/DLCT_py_5}
   \caption{The D-LCT reconstructions of the statue using  $5 \times 5$ confocal signal and different signal interpolation techniques.}
   \label{fig:DLCTpy5}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/DLCT_py_6}
   \caption{The D-LCT reconstructions of the statue using  $6 \times 6$ confocal signal and different signal interpolation techniques.}
   \label{fig:DLCTpy6}
\end{figure}

\begin{figure}[htbp]
  \centering
   \includegraphics[width=1\linewidth]{Figures/DLCT_py_7}
   \caption{The D-LCT reconstructions of the statue using  $7 \times 7$ confocal signal and different signal interpolation techniques.}
   \label{fig:DLCTpy7}
\end{figure}

\end{document}


==> anc/cvpr.sty <==
% ---------------------------------------------------------------
%
% The last version of CVPR/ICCV LaTeX template had been developed
% by Paolo.Ienne@di.epfl.ch and awf@acm.org about 15 years ago.
% That version suffered from several issues:
% 1. Authors needed several individual files: cvpr.sty,
%    cvpr_eso.sty, eso-pic.sty.
% 2. For CVPR/ICCV rebuttals, another version of cvpr.sty was
%    required.
% 3. Several warnings arose due to deprecated options.
%
% More recently, Ming-Ming Cheng (cmm_spam@nankai.edu.cn) created
% a single style file that helps to unify review, rebuttal, and
% final versions with a class.
%
% This more recent style has been further modernized for CVPR 2022
% by Stefan Roth (stefan.roth@NOSPAMtu-darmstadt.de).
%
% Acknowledgements: This file is built on the template by
% Ming-Ming Cheng (https://github.com/MCG-NKU/CVPR_Template).
% ---------------------------------------------------------------




% ---------------------------------------------------------------
%
% $Id: cvpr.sty,v 1.3 2005/10/24 19:56:15 awf Exp $
% by Paolo.Ienne@di.epfl.ch some mods by awf@acm.org
%
% ---------------------------------------------------------------
%
% no guarantee is given that the format corresponds perfectly to
% IEEE 8.5" x 11" Proceedings, but most features should be ok.
%
% ---------------------------------------------------------------
% with LaTeX2e:
% =============
%
% use as
%   \documentclass[times,10pt,twocolumn]{article}
%   \usepackage[options]{cvpr}
%   \usepackage{times}
%
% "options" should be replaced by
%  * "review" for submitting a paper for review,
%  * "final" for the camera ready, and
%  * "rebuttal" for the author rebuttal.
%
% specify references as
%   {\small
%   \bibliographystyle{ieee}
%   \bibliography{...your files...}
%   }
% ---------------------------------------------------------------



% ---------------------------------------------------------------
%
%\usepackage{eso-pic}
%
%%
%% This is file `eso-pic.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% eso-pic.dtx  (with options: `package')
%%
%% This is a generated file.
%%
%% Copyright (C) 1998-2002 by Rolf Niepraschk <niepraschk@ptb.de>
%%
%% This file may be distributed and/or modified under the conditions of
%% the LaTeX Project Public License, either version 1.2 of this license
%% or (at your option) any later version.  The latest version of this
%% license is in:
%%
%%    http://www.latex-project.org/lppl.txt
%%
%% and version 1.2 or later is part of all distributions of LaTeX version
%% 1999/12/01 or later.
%%


%
\NeedsTeXFormat{LaTeX2e}[1999/12/01]
\ProvidesPackage{cvpr}[2021/08/23 Example LaTex class for IEEE CVPR]

\RequirePackage{times}    % Integrate Times for here
\RequirePackage{cite}     % Automatically ordered citations
\RequirePackage{xspace}

\RequirePackage{silence}  % Suppress unwanted warnings
\hbadness=10000 \vbadness=10000 \vfuzz=30pt \hfuzz=30pt
\WarningFilter{latexfont}{Font shape declaration}
\WarningFilter{latex}{Font shape}
\WarningFilter{hyperref}{Token not allowed in a PDF string}
\WarningFilter[rebuttal]{latex}{No \author given}
\RequirePackage{etoolbox}

% Use modern caption package to allow for sub-figures etc.
% Reproduces the original CVPR/ICCV style as closely as possible.
\RequirePackage[format=plain,labelformat=simple,labelsep=period,font=small,compatibility=false]{caption}
\RequirePackage[font=footnotesize,skip=3pt,subrefformat=parens]{subcaption}


\newtoggle{cvprfinal}        % Camera-ready version
\newtoggle{cvprrebuttal}     % Rebuttal
\newtoggle{cvprpagenumbers}  % Force page numbers (in camera ready)
\toggletrue{cvprfinal}
\togglefalse{cvprrebuttal}
\togglefalse{cvprpagenumbers}
\DeclareOption{review}{\togglefalse{cvprfinal}\toggletrue{cvprpagenumbers}}
\DeclareOption{rebuttal}{\togglefalse{cvprfinal}\toggletrue{cvprrebuttal}}
\DeclareOption{pagenumbers}{\toggletrue{cvprpagenumbers}}
\DeclareOption*{\PackageWarning{cvpr}{Unkown option `\CurrentOption'}}

\ProcessOptions\relax

% Don't warn about missing author for rebuttal
\iftoggle{cvprrebuttal}{%
  \ActivateWarningFilters[rebuttal]
}{}

% Breaking lines for URLs in the bib
\RequirePackage[hyphens]{url}
\Urlmuskip=0mu plus 1mu\relax


% ---------------------------------------------------------------
%\input{everyshi.sty}
\newcommand{\@EveryShipout@Hook}{}
\newcommand{\@EveryShipout@AtNextHook}{}
\newcommand*{\EveryShipout}[1]
   {\g@addto@macro\@EveryShipout@Hook{#1}}
\newcommand*{\AtNextShipout}[1]
   {\g@addto@macro\@EveryShipout@AtNextHook{#1}}
\newcommand{\@EveryShipout@Shipout}{%
   \afterassignment\@EveryShipout@Test
   \global\setbox\@cclv= %
   }
\newcommand{\@EveryShipout@Test}{%
   \ifvoid\@cclv\relax
      \aftergroup\@EveryShipout@Output
   \else
      \@EveryShipout@Output
   \fi%
   }
\newcommand{\@EveryShipout@Output}{%
   \@EveryShipout@Hook%
   \@EveryShipout@AtNextHook%
      \gdef\@EveryShipout@AtNextHook{}%
   \@EveryShipout@Org@Shipout\box\@cclv%
   }
\newcommand{\@EveryShipout@Org@Shipout}{}
\newcommand*{\@EveryShipout@Init}{%
   \message{ABD: EveryShipout initializing macros}%
   \let\@EveryShipout@Org@Shipout\shipout
   \let\shipout\@EveryShipout@Shipout
   }
\AtBeginDocument{\@EveryShipout@Init}

% ---------------------------------------------------------------



\newcommand\LenToUnit[1]{#1\@gobble}

\newcommand\AtPageUpperLeft[1]{%
  \begingroup
    \@tempdima=0pt\relax\@tempdimb=\ESO@yoffsetI\relax
    \put(\LenToUnit{\@tempdima},\LenToUnit{\@tempdimb}){#1}%
  \endgroup
}
\newcommand\AtPageLowerLeft[1]{\AtPageUpperLeft{%
  \put(0,\LenToUnit{-\paperheight}){#1}}}
\newcommand\AtPageCenter[1]{\AtPageUpperLeft{%
  \put(\LenToUnit{.5\paperwidth},\LenToUnit{-.5\paperheight}){#1}}%
}
\newcommand\AtTextUpperLeft[1]{%
  \begingroup
    \setlength\@tempdima{1in}%
    \ifodd\c@page%
      \advance\@tempdima\oddsidemargin%
    \else%
      \advance\@tempdima\evensidemargin%
    \fi%
    \@tempdimb=\ESO@yoffsetI\relax\advance\@tempdimb-1in\relax%
    \advance\@tempdimb-\topmargin%
    \advance\@tempdimb-\headheight\advance\@tempdimb-\headsep%
    \put(\LenToUnit{\@tempdima},\LenToUnit{\@tempdimb}){#1}%
  \endgroup
}
\newcommand\AtTextLowerLeft[1]{\AtTextUpperLeft{%
  \put(0,\LenToUnit{-\textheight}){#1}}}
\newcommand\AtTextCenter[1]{\AtTextUpperLeft{%
  \put(\LenToUnit{.5\textwidth},\LenToUnit{-.5\textheight}){#1}}}
\newcommand{\ESO@HookI}{} \newcommand{\ESO@HookII}{}
\newcommand{\ESO@HookIII}{}
\newcommand{\AddToShipoutPicture}{%
  \@ifstar{\g@addto@macro\ESO@HookII}{\g@addto@macro\ESO@HookI}}
\newcommand{\ClearShipoutPicture}{\global\let\ESO@HookI\@empty}
\newcommand\ESO@isMEMOIR[1]{}
\@ifclassloaded{memoir}{\renewcommand\ESO@isMEMOIR[1]{#1}}{}
\newcommand{\@ShipoutPicture}{%
  \bgroup
    \@tempswafalse%
    \ifx\ESO@HookI\@empty\else\@tempswatrue\fi%
    \ifx\ESO@HookII\@empty\else\@tempswatrue\fi%
    \ifx\ESO@HookIII\@empty\else\@tempswatrue\fi%
    \if@tempswa%
      \@tempdima=1in\@tempdimb=-\@tempdima%
      \advance\@tempdimb\ESO@yoffsetI%
      \ESO@isMEMOIR{%
        \advance\@tempdima\trimedge%
        \advance\@tempdima\paperwidth%
        \advance\@tempdima-\stockwidth%
        \if@twoside\ifodd\c@page\else%
          \advance\@tempdima-2\trimedge%
          \advance\@tempdima-\paperwidth%
          \advance\@tempdima\stockwidth%
        \fi\fi%
        \advance\@tempdimb\trimtop}%
      \unitlength=1pt%
      \global\setbox\@cclv\vbox{%
        \vbox{\let\protect\relax
          \pictur@(0,0)(\strip@pt\@tempdima,\strip@pt\@tempdimb)%
            \ESO@HookIII\ESO@HookI\ESO@HookII%
            \global\let\ESO@HookII\@empty%
          \endpicture}%
          \nointerlineskip%
        \box\@cclv}%
    \fi
  \egroup
}
\EveryShipout{\@ShipoutPicture}
\RequirePackage{keyval}
\newif\ifESO@dvips\ESO@dvipsfalse \newif\ifESO@grid\ESO@gridfalse
\newif\ifESO@texcoord\ESO@texcoordfalse
\newcommand*\ESO@gridunitname{}
\newcommand*\ESO@gridunit{}
\newcommand*\ESO@labelfactor{}
\newcommand*\ESO@griddelta{}\newcommand*\ESO@griddeltaY{}
\newcommand*\ESO@gridDelta{}\newcommand*\ESO@gridDeltaY{}
\newcommand*\ESO@gridcolor{}
\newcommand*\ESO@subgridcolor{}
\newcommand*\ESO@subgridstyle{dotted}% ???
\newcommand*\ESO@gap{}
\newcommand*\ESO@yoffsetI{}\newcommand*\ESO@yoffsetII{}
\newcommand*\ESO@gridlines{\thinlines}
\newcommand*\ESO@subgridlines{\thinlines}
\newcommand*\ESO@hline[1]{\ESO@subgridlines\line(1,0){#1}}
\newcommand*\ESO@vline[1]{\ESO@subgridlines\line(0,1){#1}}
\newcommand*\ESO@Hline[1]{\ESO@gridlines\line(1,0){#1}}
\newcommand*\ESO@Vline[1]{\ESO@gridlines\line(0,1){#1}}
\newcommand\ESO@fcolorbox[4][]{\fbox{#4}}
\newcommand\ESO@color[1]{}
\newcommand\ESO@colorbox[3][]{%
  \begingroup
    \fboxrule=0pt\fbox{#3}%
  \endgroup
}
\newcommand\gridSetup[6][]{%
  \edef\ESO@gridunitname{#1}\edef\ESO@gridunit{#2}
  \edef\ESO@labelfactor{#3}\edef\ESO@griddelta{#4}
  \edef\ESO@gridDelta{#5}\edef\ESO@gap{#6}}
\define@key{ESO}{texcoord}[true]{\csname ESO@texcoord#1\endcsname}
\define@key{ESO}{pscoord}[true]{\csname @tempswa#1\endcsname
  \if@tempswa\ESO@texcoordfalse\else\ESO@texcoordtrue\fi}
\define@key{ESO}{dvips}[true]{\csname ESO@dvips#1\endcsname}
\define@key{ESO}{grid}[true]{\csname ESO@grid#1\endcsname
  \setkeys{ESO}{gridcolor=black,subgridcolor=black}}
\define@key{ESO}{colorgrid}[true]{\csname ESO@grid#1\endcsname
  \setkeys{ESO}{gridcolor=red,subgridcolor=green}}
\define@key{ESO}{gridcolor}{\def\ESO@gridcolor{#1}}
\define@key{ESO}{subgridcolor}{\def\ESO@subgridcolor{#1}}
\define@key{ESO}{subgridstyle}{\def\ESO@subgridstyle{#1}}%
\define@key{ESO}{gridunit}{%
  \def\@tempa{#1}
  \def\@tempb{bp}
  \ifx\@tempa\@tempb
    \gridSetup[\@tempa]{1bp}{1}{10}{50}{2}
  \else
    \def\@tempb{pt}
    \ifx\@tempa\@tempb
      \gridSetup[\@tempa]{1pt}{1}{10}{50}{2}
    \else
      \def\@tempb{in}
      \ifx\@tempa\@tempb
        \gridSetup[\@tempa]{.1in}{.1}{2}{10}{.5}
      \else
        \gridSetup[mm]{1mm}{1}{5}{20}{1}
      \fi
    \fi
  \fi
}
%\setkeys{ESO}{subgridstyle=solid,pscoord=true,gridunit=mm}
% \def\ProcessOptionsWithKV#1{%
%   \let\@tempc\@empty
%   \@for\CurrentOption:=\@classoptionslist\do{%
%     \@ifundefined{KV@#1@\CurrentOption}%
%     {}{\edef\@tempc{\@tempc,\CurrentOption,}}}%
%   \edef\@tempc{%
%     \noexpand\setkeys{#1}{\@tempc\@ptionlist{\@currname.\@currext}}
%   }%
%   \@tempc
%   \AtEndOfPackage{\let\@unprocessedoptions\relax}}%
%\ProcessOptionsWithKV{ESO}%
\newcommand\ESO@div[2]{%
  \@tempdima=#1\relax\@tempdimb=\ESO@gridunit\relax
  \@tempdimb=#2\@tempdimb\divide\@tempdima by \@tempdimb%
  \@tempcnta\@tempdima\advance\@tempcnta\@ne}
\AtBeginDocument{%
  \IfFileExists{color.sty}
  {%
    \RequirePackage{color}
    \let\ESO@color=\color\let\ESO@colorbox=\colorbox
    \let\ESO@fcolorbox=\fcolorbox
  }{}
  \@ifundefined{Gin@driver}{}%
  {%
    \ifx\Gin@driver\@empty\else%
      \filename@parse{\Gin@driver}\def\reserved@a{dvips}%
      \ifx\filename@base\reserved@a\ESO@dvipstrue\fi%
    \fi
  }%
  \ifx\pdfoutput\undefined\else
    \ifx\pdfoutput\relax\else
      \ifcase\pdfoutput\else
        \ESO@dvipsfalse%
      \fi
    \fi
  \fi
  \ifESO@dvips\def\@tempb{eepic}\else\def\@tempb{epic}\fi
  \def\@tempa{dotted}%\def\ESO@gap{\LenToUnit{6\@wholewidth}}%
  \ifx\@tempa\ESO@subgridstyle
    \IfFileExists{\@tempb.sty}%
    {%
      \RequirePackage{\@tempb}
      \renewcommand*\ESO@hline[1]{\ESO@subgridlines\dottedline{\ESO@gap}%
        (0,0)(##1,0)}
      \renewcommand*\ESO@vline[1]{\ESO@subgridlines\dottedline{\ESO@gap}%
        (0,0)(0,##1)}
    }{}
  \else
    \ifx\ESO@gridcolor\ESO@subgridcolor%
      \renewcommand*\ESO@gridlines{\thicklines}
    \fi
  \fi
}
\ifESO@texcoord
  \def\ESO@yoffsetI{0pt}\def\ESO@yoffsetII{-\paperheight}
  \edef\ESO@griddeltaY{-\ESO@griddelta}\edef\ESO@gridDeltaY{-\ESO@gridDelta}
\else
  \def\ESO@yoffsetI{\paperheight}\def\ESO@yoffsetII{0pt}
  \edef\ESO@griddeltaY{\ESO@griddelta}\edef\ESO@gridDeltaY{\ESO@gridDelta}
\fi
\newcommand\ESO@gridpicture{%
  \begingroup
    \setlength\unitlength{\ESO@gridunit}%
    \ESO@color{\ESO@subgridcolor}%
    \ESO@div{\paperheight}{\ESO@griddelta}%
    \multiput(0,0)(0,\ESO@griddeltaY){\@tempcnta}%
      {\ESO@hline{\LenToUnit{\paperwidth}}}%
    \ESO@div{\paperwidth}{\ESO@griddelta}%
    \multiput(0,\LenToUnit{\ESO@yoffsetII})(\ESO@griddelta,0){\@tempcnta}%
      {\ESO@vline{\LenToUnit{\paperheight}}}%
    \ESO@color{\ESO@gridcolor}%
    \ESO@div{\paperheight}{\ESO@gridDelta}%
    \multiput(0,0)(0,\ESO@gridDeltaY){\@tempcnta}%
      {\ESO@Hline{\LenToUnit{\paperwidth}}}%
    \ESO@div{\paperwidth}{\ESO@gridDelta}%
    \multiput(0,\LenToUnit{\ESO@yoffsetII})(\ESO@gridDelta,0){\@tempcnta}%
      {\ESO@Vline{\LenToUnit{\paperheight}}}%
    \fontsize{10}{12}\normalfont%
    \ESO@div{\paperwidth}{\ESO@gridDelta}%
    \multiput(0,\ESO@gridDeltaY)(\ESO@gridDelta,0){\@tempcnta}{%
      \@tempcntb=\@tempcnta\advance\@tempcntb-\@multicnt%
      \ifnum\@tempcntb>1\relax
        \multiply\@tempcntb by \ESO@gridDelta\relax%
        \@tempdima=\@tempcntb sp\@tempdima=\ESO@labelfactor\@tempdima%
        \@tempcntb=\@tempdima%
        \makebox(0,0)[c]{\ESO@colorbox{white}{\the\@tempcntb}}%
      \fi}%
    \ifx\ESO@gridunitname\@empty\def\@tempa{0}\else\def\@tempa{1}\fi%
    \ESO@div{\paperheight}{\ESO@gridDelta}%
    \multiput(\ESO@gridDelta,0)(0,\ESO@gridDeltaY){\@tempcnta}{%
      \@tempcntb=\@tempcnta\advance\@tempcntb-\@multicnt%
      \ifnum\@tempcntb>\@tempa\relax
        \multiply\@tempcntb by \ESO@gridDelta\relax%
        \@tempdima=\@tempcntb sp\@tempdima=\ESO@labelfactor\@tempdima%
        \@tempcntb=\@tempdima%
        \makebox(0,0)[c]{\ESO@colorbox{white}{\the\@tempcntb}}%
      \fi
    }%
    \ifx\ESO@gridunitname\@empty\else%
      \thicklines\fboxrule=\@wholewidth%
      \put(\ESO@gridDelta,\ESO@gridDeltaY){\makebox(0,0)[c]{%
        \ESO@fcolorbox{\ESO@gridcolor}{white}{%
          \textbf{\ESO@gridunitname}}}}%
    \fi
    \normalcolor%
  \endgroup
}
\ifESO@grid\g@addto@macro\ESO@HookIII{\ESO@gridpicture}\fi
% ---------------------------------------------------------------




\typeout{CVPR 8.5 x 11-Inch Proceedings Style `cvpr.sty'.}

% ten point helvetica bold required for captions
% eleven point times bold required for second-order headings
% in some sites the name of the fonts may differ,
% change the name here:
\font\cvprtenhv  = phvb at 8pt % *** IF THIS FAILS, SEE cvpr.sty ***
\font\elvbf  = ptmb scaled 1100

% If the above lines give an error message, try to comment them and
% uncomment these:
%\font\cvprtenhv  = phvb7t at 8pt
%\font\elvbf  = ptmb7t scaled 1100

% set dimensions of columns, gap between columns, and paragraph indent
\setlength{\textheight}{8.875in}
\setlength{\textwidth}{6.875in}
\setlength{\columnsep}{0.3125in}
\setlength{\topmargin}{0in}
\setlength{\headheight}{0in}
\setlength{\headsep}{0in}
\setlength{\parindent}{1pc}
\setlength{\oddsidemargin}{-.304in}
\setlength{\evensidemargin}{-.304in}


% memento from size10.clo
% \normalsize{\@setfontsize\normalsize\@xpt\@xiipt}
% \small{\@setfontsize\small\@ixpt{11}}
% \footnotesize{\@setfontsize\footnotesize\@viiipt{9.5}}
% \scriptsize{\@setfontsize\scriptsize\@viipt\@viiipt}
% \tiny{\@setfontsize\tiny\@vpt\@vipt}
% \large{\@setfontsize\large\@xiipt{14}}
% \Large{\@setfontsize\Large\@xivpt{18}}
% \LARGE{\@setfontsize\LARGE\@xviipt{22}}
% \huge{\@setfontsize\huge\@xxpt{25}}
% \Huge{\@setfontsize\Huge\@xxvpt{30}}


% Suppress page numbers when the appropriate option is given
\iftoggle{cvprpagenumbers}{}{%
  \pagestyle{empty}
}

\AtBeginDocument{%
  % Print an error if document class other than article is used
  \@ifclassloaded{article}{}{%
    \PackageError{cvpr}{Package only meant to be used with document class `article'}{Change document class to `article'.}
  }
  % Print a warning if incorrect options for article are specified
  \@ifclasswith{article}{10pt}{}{%
    \PackageWarningNoLine{cvpr}{Incorrect font size specified - CVPR requires 10-point fonts. Please load document class `article' with `10pt' option}
  }
  \@ifclasswith{article}{twocolumn}{}{%
    \PackageWarningNoLine{cvpr}{Single column document - CVPR requires papers to have two-column layout. Please load document class `article' with `twocolumn' option}
  }
  \@ifclasswith{article}{letterpaper}{}{%
    \PackageWarningNoLine{cvpr}{Incorrect paper size - CVPR uses paper size `letter'. Please load document class `article' with `letterpaper' option}
  }
  % Print a warning if hyperref is not loaded and/or if the pagebackref option is missing
  \iftoggle{cvprfinal}{%
    \@ifpackageloaded{hyperref}{}{%
      \PackageWarningNoLine{cvpr}{Package `hyperref' is not loaded, but highly recommended for camera-ready version}
    }
  }{%
    \@ifpackageloaded{hyperref}{
      \@ifpackagewith{hyperref}{pagebackref}{}{
        \PackageWarningNoLine{cvpr}{Package `hyperref' is not loaded with option `pagebackref', which is strongly recommended for review version}
      }
    }{%
      \PackageWarningNoLine{cvpr}{Package `hyperref' is not loaded, but strongly recommended for review version}
    }
  }
}

\def\@maketitle
   {
   \newpage
   \null
   \iftoggle{cvprrebuttal}{\vspace*{-.3in}}{\vskip .375in}
   \begin{center}
      % smaller title font only for rebuttal
      \iftoggle{cvprrebuttal}{{\large \bf \@title \par}}{{\Large \bf \@title \par}}
      % additional two empty lines at the end of the title
      \iftoggle{cvprrebuttal}{\vspace*{-22pt}}{\vspace*{24pt}}
      {
      \large
      \lineskip .5em
      \begin{tabular}[t]{c}
        \iftoggle{cvprfinal}{
          \@author
        }{
          \iftoggle{cvprrebuttal}{}{
            Anonymous \confName~submission\\
            \vspace*{1pt}\\
            Paper ID \cvprPaperID
          }
        }
      \end{tabular}
      \par
      }
      % additional small space at the end of the author name
      \vskip .5em
      % additional empty line at the end of the title block
      \vspace*{12pt}
   \end{center}
   }

\def\abstract
   {%
   % Suppress page numbers when the appropriate option is given
   \iftoggle{cvprpagenumbers}{}{%
     \thispagestyle{empty}
   }
   \centerline{\large\bf Abstract}%
   \vspace*{12pt}%
   \it%
   }

\def\endabstract
   {
   % additional empty line at the end of the abstract
   \vspace*{12pt}
   }

\def\affiliation#1{\gdef\@affiliation{#1}} \gdef\@affiliation{}

% correct heading spacing and type
\def\cvprsection{\@startsection {section}{1}{\z@}
   {10pt plus 2pt minus 2pt}{7pt} {\large\bf}}
\def\cvprssect#1{\cvprsection*{#1}}
\def\cvprsect#1{\cvprsection{\hskip -1em.~#1}}
\def\section{\@ifstar\cvprssect\cvprsect}

\def\cvprsubsection{\@startsection {subsection}{2}{\z@}
   {8pt plus 2pt minus 2pt}{6pt} {\elvbf}}
\def\cvprssubsect#1{\cvprsubsection*{#1}}
\def\cvprsubsect#1{\cvprsubsection{\hskip -1em.~#1}}
\def\subsection{\@ifstar\cvprssubsect\cvprsubsect}

%% --------- Page background marks: Ruler and confidentiality

% ----- define vruler
\makeatletter
\newbox\cvprrulerbox
\newcount\cvprrulercount
\newdimen\cvprruleroffset
\newdimen\cv@lineheight
\newdimen\cv@boxheight
\newbox\cv@tmpbox
\newcount\cv@refno
\newcount\cv@tot
% NUMBER with left flushed zeros  \fillzeros[<WIDTH>]<NUMBER>
\newcount\cv@tmpc@ \newcount\cv@tmpc
\def\fillzeros[#1]#2{\cv@tmpc@=#2\relax\ifnum\cv@tmpc@<0\cv@tmpc@=-\cv@tmpc@\fi
\cv@tmpc=1 %
\loop\ifnum\cv@tmpc@<10 \else \divide\cv@tmpc@ by 10 \advance\cv@tmpc by 1 \fi
   \ifnum\cv@tmpc@=10\relax\cv@tmpc@=11\relax\fi \ifnum\cv@tmpc@>10 \repeat
\ifnum#2<0\advance\cv@tmpc1\relax-\fi
\loop\ifnum\cv@tmpc<#1\relax0\advance\cv@tmpc1\relax\fi \ifnum\cv@tmpc<#1 \repeat
\cv@tmpc@=#2\relax\ifnum\cv@tmpc@<0\cv@tmpc@=-\cv@tmpc@\fi \relax\the\cv@tmpc@}%
% \makevruler[<SCALE>][<INITIAL_COUNT>][<STEP>][<DIGITS>][<HEIGHT>]
\def\makevruler[#1][#2][#3][#4][#5]{\begingroup\offinterlineskip
\textheight=#5\vbadness=10000\vfuzz=120ex\overfullrule=0pt%
\global\setbox\cvprrulerbox=\vbox to \textheight{%
{\parskip=0pt\hfuzz=150em\cv@boxheight=\textheight
\cv@lineheight=#1\global\cvprrulercount=#2%
\cv@tot\cv@boxheight\divide\cv@tot\cv@lineheight\advance\cv@tot2%
\cv@refno1\vskip-\cv@lineheight\vskip1ex%
\loop\setbox\cv@tmpbox=\hbox to0cm{{\cvprtenhv\hfil\fillzeros[#4]\cvprrulercount}}%
\ht\cv@tmpbox\cv@lineheight\dp\cv@tmpbox0pt\box\cv@tmpbox\break
\advance\cv@refno1\global\advance\cvprrulercount#3\relax
\ifnum\cv@refno<\cv@tot\repeat}}\endgroup}%
\makeatother
% ----- end of vruler

% \makevruler[<SCALE>][<INITIAL_COUNT>][<STEP>][<DIGITS>][<HEIGHT>]
\def\cvprruler#1{\makevruler[12pt][#1][1][3][0.993\textheight]\usebox{\cvprrulerbox}}
\AddToShipoutPicture{%
  \iftoggle{cvprfinal}{
  }{
    \cvprruleroffset=\textheight
    \advance\cvprruleroffset by -3.7pt
      \color[rgb]{.5,.5,1}
      \AtTextUpperLeft{%
        \put(\LenToUnit{-35pt},\LenToUnit{-\cvprruleroffset}){%left ruler
          \cvprruler{\cvprrulercount}}
        %\put(\LenToUnit{\textwidth\kern 30pt},\LenToUnit{-\cvprruleroffset})
        \put(\LenToUnit{\dimexpr \textwidth+30pt},\LenToUnit{-\cvprruleroffset}){%right ruler
          \cvprruler{\cvprrulercount}}
      }
    \def\pid{\parbox{1in}{\begin{center}\bf\sf{\small \confName}\\\#\cvprPaperID\end{center}}}
      \AtTextUpperLeft{%paperID in corners
        \put(\LenToUnit{-65pt},\LenToUnit{45pt}){\pid}
        \put(\LenToUnit{\textwidth\kern-8pt},\LenToUnit{45pt}){\pid}
      }
      \AtTextUpperLeft{%confidential
        \put(0,\LenToUnit{1cm}){\parbox{\textwidth}{\centering\cvprtenhv
        \confName~\confYear~Submission \#\cvprPaperID. CONFIDENTIAL REVIEW COPY.  DO NOT DISTRIBUTE.}}
      }
  }
}

%%% Make figure placement a little more predictable.
% We trust the user to move figures if this results
% in ugliness.
% Minimize bad page breaks at figures
\renewcommand{\textfraction}{0.01}
\renewcommand{\floatpagefraction}{0.99}
\renewcommand{\topfraction}{0.99}
\renewcommand{\bottomfraction}{0.99}
\renewcommand{\dblfloatpagefraction}{0.99}
\renewcommand{\dbltopfraction}{0.99}
\setcounter{totalnumber}{99}
\setcounter{topnumber}{99}
\setcounter{bottomnumber}{99}

% Add a period to the end of an abbreviation unless there's one
% already, then \xspace.
\makeatletter
\DeclareRobustCommand\onedot{\futurelet\@let@token\@onedot}
\def\@onedot{\ifx\@let@token.\else.\null\fi\xspace}

\def\eg{\emph{e.g}\onedot} \def\Eg{\emph{E.g}\onedot}
\def\ie{\emph{i.e}\onedot} \def\Ie{\emph{I.e}\onedot}
\def\cf{\emph{cf}\onedot} \def\Cf{\emph{Cf}\onedot}
\def\etc{\emph{etc}\onedot} \def\vs{\emph{vs}\onedot}
\def\wrt{w.r.t\onedot} \def\dof{d.o.f\onedot}
\def\iid{i.i.d\onedot} \def\wolog{w.l.o.g\onedot}
\def\etal{\emph{et al}\onedot}
\makeatother

% ---------------------------------------------------------------


==> anc/egbib.bib <==
@String(PAMI = {IEEE Trans. Pattern Anal. Mach. Intell.})
@String(IJCV = {Int. J. Comput. Vis.})
@String(CVPR= {IEEE Conf. Comput. Vis. Pattern Recog.})
@String(ICCV= {Int. Conf. Comput. Vis.})
@String(ECCV= {Eur. Conf. Comput. Vis.})
@String(NIPS= {Adv. Neural Inform. Process. Syst.})
@String(ICPR = {Int. Conf. Pattern Recog.})
@String(BMVC= {Brit. Mach. Vis. Conf.})
@String(TOG= {ACM Trans. Graph.})
@String(TIP  = {IEEE Trans. Image Process.})
@String(TVCG  = {IEEE Trans. Vis. Comput. Graph.})
@String(TMM  = {IEEE Trans. Multimedia})
@String(ACMMM= {ACM Int. Conf. Multimedia})
@String(ICME = {Int. Conf. Multimedia and Expo})
@String(ICASSP=	{ICASSP})
@String(ICIP = {IEEE Int. Conf. Image Process.})
@String(ACCV  = {ACCV})
@String(ICLR = {Int. Conf. Learn. Represent.})
@String(IJCAI = {IJCAI})
@String(PR   = {Pattern Recognition})
@String(AAAI = {AAAI})
@String(CVPRW= {IEEE Conf. Comput. Vis. Pattern Recog. Worksh.})
@String(CSVT = {IEEE Trans. Circuit Syst. Video Technol.})

@String(SPL	= {IEEE Sign. Process. Letters})
@String(VR   = {Vis. Res.})
@String(JOV	 = {J. Vis.})
@String(TVC  = {The Vis. Comput.})
@String(JCST  = {J. Comput. Sci. Tech.})
@String(CGF  = {Comput. Graph. Forum})
@String(CVM = {Computational Visual Media})


@String(PAMI  = {IEEE TPAMI})
@String(IJCV  = {IJCV})
@String(CVPR  = {CVPR})
@String(ICCV  = {ICCV})
@String(ECCV  = {ECCV})
@String(NIPS  = {NeurIPS})
@String(ICPR  = {ICPR})
@String(BMVC  =	{BMVC})
@String(TOG   = {ACM TOG})
@String(TIP   = {IEEE TIP})
@String(TVCG  = {IEEE TVCG})
@String(TCSVT = {IEEE TCSVT})
@String(TMM   =	{IEEE TMM})
@String(ACMMM = {ACM MM})
@String(ICME  =	{ICME})
@String(ICASSP=	{ICASSP})
@String(ICIP  = {ICIP})
@String(ACCV  = {ACCV})
@String(ICLR  = {ICLR})
@String(IJCAI = {IJCAI})
@String(PR = {PR})
@String(AAAI = {AAAI})
@String(CVPRW= {CVPRW})
@String(CSVT = {IEEE TCSVT})



@misc{Authors14,
 author = {FirstName LastName},
 title = {The frobnicatable foo filter},
 note = {Face and Gesture submission ID 324. Supplied as supplemental material {\tt fg324.pdf}},
 year = 2014
}

@misc{Authors14b,
 author = {FirstName LastName},
 title = {Frobnication tutorial},
 note = {Supplied as supplemental material {\tt tr.pdf}},
 year = 2014
}

@article{Alpher02,
author = {FirstName Alpher},
title = {Frobnication},
journal = PAMI,
volume = 12,
number = 1,
pages = {234--778},
year = 2002
}

@article{Alpher03,
author = {FirstName Alpher and  FirstName Fotheringham-Smythe},
title = {Frobnication revisited},
journal = {Journal of Foo},
volume = 13,
number = 1,
pages = {234--778},
year = 2003
}

@article{Alpher04,
author = {FirstName Alpher and FirstName Fotheringham-Smythe and FirstName Gamow},
title = {Can a machine frobnicate?},
journal = {Journal of Foo},
volume = 14,
number = 1,
pages = {234--778},
year = 2004
}

@inproceedings{Alpher05,
author = {FirstName Alpher and FirstName Gamow},
title = {Can a computer frobnicate?},
booktitle = CVPR,
pages = {234--778},
year = 2005
}

@article{SBI,
author = {Goldstein, Tom and Osher, Stanley},
title = {The Split Bregman Method for L1-Regularized Problems},
journal = {SIAM Journal on Imaging Sciences},
volume = {2},
number = {2},
pages = {323-343},
year = {2009},
doi = {10.1137/080725891},
}

@Article{SOCR,
author={Liu, Xintong
and Wang, Jianyu
and Li, Zhupeng
and Shi, Zuoqiang
and Fu, Xing
and Qiu, Lingyun},
title={Non-line-of-sight reconstruction with signal--object collaborative regularization},
journal={Light: Science {\&} Applications},
year={2021},
month={Sep},
day={24},
volume={10},
number={1},
pages={198},
issn={2047-7538},
doi={10.1038/s41377-021-00633-3},
url={https://doi.org/10.1038/s41377-021-00633-3}
}

@article{DDTF,
title = {Data-driven tight frame construction and image denoising},
journal = {Applied and Computational Harmonic Analysis},
volume = {37},
number = {1},
pages = {89-105},
year = {2014},
issn = {1063-5203},
doi = {https://doi.org/10.1016/j.acha.2013.10.001},
url = {https://www.sciencedirect.com/science/article/pii/S1063520313000924},
author = {Jian-Feng Cai and Hui Ji and Zuowei Shen and Gui-Bo Ye},
}

@article{CC-SOCR,
  title={Non-line-of-sight imaging with arbitrary illumination and detection pattern},
  author={Xintong Liu and Jianyu Wang and Leping Xiao and Zuoqiang Shi and Xing Fu and Lingyun Qiu},
  journal={arXiv preprint 	arXiv:2211.00648},
  year={2022}
}

@article{LOG_BP,
  title={Feature selection and back-projection algorithms for nonline-of-sight laser-gated viewing},
  author={Laurenzis, Martin and Velten, Andreas},
  journal={Journal of Electronic Imaging},
  volume={23},
  number={6},
  pages={063003},
  year={2014},
  publisher={International Society for Optics and Photonics}
}

@article{FK,
author = {David B. Lindell and Gordon Wetzstein and Matthew O’Toole},
title = {Wave-based non-line-of-sight imaging using fast f-k migration},
journal = {ACM Trans. Graph. (SIGGRAPH)},
volume = {38},
number={4},
pages={116},
year = {2019},
}

@Article{LCT,
author={O'Toole, Matthew
and Lindell, David B.
and Wetzstein, Gordon},
title={Confocal non-line-of-sight imaging based on the light-cone transform},
journal={Nature},
year={2018},
month={Mar},
day={01},
volume={555},
number={7696},
pages={338-341},
issn={1476-4687},
doi={10.1038/nature25489},
url={https://doi.org/10.1038/nature25489}
}

@InProceedings{DLCT,
author = {Young, Sean I. and Lindell, David B. and Girod, Bernd and Taubman, David and Wetzstein, Gordon},
title = {Non-Line-of-Sight Surface Reconstruction Using the Directional Light-Cone Transform},
booktitle = {Proceedings of the IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR)},
month = {June},
year = {2020}
}

@Article{Phasor,
author={Liu, Xiaochun
and Bauer, Sebastian
and Velten, Andreas},
title={Phasor field diffraction based reconstruction for fast non-line-of-sight imaging systems},
journal={Nature Communications},
year={2020},
month={Apr},
day={02},
volume={11},
number={1},
pages={1645},
issn={2041-1723},
doi={10.1038/s41467-020-15157-4},
url={https://doi.org/10.1038/s41467-020-15157-4}
}

==> anc/ieee_fullname.bst <==
% This is a modification to the normal ieee.bst used by CVPR to render
% first names in the bibliography as "Firstname Lastname" rather than
% "F. Lastname".
%
% Jonathan T. Barron, 12/5/2018, jonbarron@gmail.com

% ---------------------------------------------------------------
%
% ieee.bst,v 1.0 2002/04/16
%
% by Glenn Paulley (paulley@acm.org)
%
% Modified from latex8.bst 1995/09/15 15:13:49 ienne Exp $
%
% by Paolo.Ienne@di.epfl.ch
%
%
% ---------------------------------------------------------------
%
% no guarantee is given that the format corresponds perfectly to 
% IEEE 8.5" x 11" Proceedings, but most features should be ok.
%
% ---------------------------------------------------------------
%
% `ieee' from BibTeX standard bibliography style `abbrv'
% version 0.99a for BibTeX versions 0.99a or later, LaTeX version 2.09.
% Copyright (C) 1985, all rights reserved.
% Copying of this file is authorized only if either
% (1) you make absolutely no changes to your copy, including name, or
% (2) if you do make changes, you name it something other than
% btxbst.doc, plain.bst, unsrt.bst, alpha.bst, and abbrv.bst.
% This restriction helps ensure that all standard styles are identical.
% The file btxbst.doc has the documentation for this style.

ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
  }
  {}
  { label }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
 { add.period$ write$
   newline$
   "\newblock " write$
 }
 { output.state before.all =
     'write$
     { add.period$ " " * write$ }
   if$
 }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
 'skip$
 { after.sentence 'output.state := }
      if$
    }
  if$
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checka}
{ empty$
    'skip$
    'new.block
  if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {new.sentence.checka}
{ empty$
    'skip$
    'new.sentence
  if$
}

FUNCTION {new.sentence.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.sentence
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\em " swap$ * "}" * }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    % Formerly { s nameptr "{f.~}{vv~}{ll}{, jj}" format.name$ 't :=
    { s nameptr "{ff }{vv }{ll}{, jj}" format.name$ 't :=
      nameptr #1 >
 { namesleft #1 >
     { ", " * t * }
     { numnames #2 >
  { "," * }
  'skip$
       if$
       t "others" =
  { " et~al." * }
  { " and " * t * }
       if$
     }
   if$
 }
 't
      if$
      nameptr #1 + 'nameptr :=

      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
 { ", editors" * }
 { ", editor" * }
      if$
    }
  if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$ }
  if$
}

FUNCTION {n.dashify}
{ 't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
 { t #1 #2 substring$ "--" = not
     { "--" *
       t #2 global.max$ substring$ 't :=
     }
     {   { t #1 #1 substring$ "-" = }
  { "-" *
    t #2 global.max$ substring$ 't :=
  }
       while$
     }
   if$
 }
 { t #1 #1 substring$ *
   t #2 global.max$ substring$ 't :=
 }
      if$
    }
  while$
}

FUNCTION {format.date}
{ year empty$
    { month empty$
 { "" }
 { "there's a month but no year in " cite$ * warning$
   month
 }
      if$
    }
    { month empty$
 'year
 { month " " * year * }
      if$
    }
  if$
}

FUNCTION {format.btitle}
{ title emphasize
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { "volume" volume tie.or.space.connect
      series empty$
 'skip$
 { " of " * series emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
 { series field.or.null }
 { output.state mid.sentence =
     { "number" }
     { "Number" }
   if$
   number tie.or.space.connect
   series empty$
     { "there's a number but no series in " cite$ * warning$ }
     { " in " * series * }
   if$
 }
      if$
    }
    { "" }
  if$
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { output.state mid.sentence =
 { edition "l" change.case$ " edition" * }
 { edition "t" change.case$ " edition" * }
      if$
    }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
 { #1 'multiresult := }
 { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
 { "pages" pages n.dashify tie.or.space.connect }
 { "page" pages tie.or.space.connect }
      if$
    }
  if$
}

FUNCTION {format.vol.num.pages}
{ volume field.or.null
  number empty$
    'skip$
    { "(" number * ")" * *
      volume empty$
 { "there's a number but no volume in " cite$ * warning$ }
 'skip$
      if$
    }
  if$
  pages empty$
    'skip$
    { duplicate$ empty$
 { pop$ format.pages }
 { ":" * pages n.dashify * }
      if$
    }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
 { "chapter" }
 { type "l" change.case$ }
      if$
      chapter tie.or.space.connect
      pages empty$
 'skip$
 { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
 { "In " booktitle emphasize * }
 { "In " format.editors * ", " * booktitle emphasize * }
      if$
    }
  if$
}

FUNCTION {empty.misc.check}

{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$
  and and and and and
  key empty$ not and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "t" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { "Technical Report" }
    'type
  if$
  number empty$
    { "t" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{ key empty$
    { journal empty$
 { "need key or journal for " cite$ * " to crossref " * crossref *
   warning$
   ""
 }
 { "In {\em " journal * "\/}" * }
      if$
    }
    { "In " key * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.crossref.editor}
{ editor #1 "{vv~}{ll}" format.name$
  editor num.names$ duplicate$
  #2 >
    { pop$ " et~al." * }
    { #2 <
 'skip$
 { editor #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
     { " et~al." * }
     { " and " * editor #2 "{vv~}{ll}" format.name$ * }
   if$
 }
      if$
    }
  if$
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      "In "
    }
    { "Volume" volume tie.or.space.connect
      " of " *
    }
  if$
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
 { series empty$
     { "need editor, key, or series for " cite$ * " to crossref " *
       crossref * warning$
       "" *
     }
     { "{\em " * series * "\/}" * }
   if$
 }
 { key * }
      if$
    }
    { format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{ editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
 { booktitle empty$
     { "need editor, key, or booktitle for " cite$ * " to crossref " *
       crossref * warning$
       ""
     }
     { "In {\em " booktitle * "\/}" * }
   if$
 }
 { "In " key * }
      if$
    }
    { "In " format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { journal emphasize "journal" output.check
      format.vol.num.pages output
      format.date "year" output.check
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull
      crossref missing$
 { "author and editor" editor either.or.check }
 'skip$
      if$
    }
  if$
  new.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      new.block
      format.number.series output
      new.sentence
      publisher "publisher" output.check
      address output
    }
    { new.block
      format.book.crossref output.nonnull
    }
  if$
  format.edition output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  new.block
  format.title "title" output.check
  howpublished address new.block.checkb
  howpublished output
  address output
  format.date output
  new.block
  note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull

      crossref missing$
 { "author and editor" editor either.or.check }
 'skip$
      if$
    }
  if$
  new.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      format.chapter.pages "chapter and pages" output.check
      new.block
      format.number.series output
      new.sentence
      publisher "publisher" output.check
      address output
    }
    { format.chapter.pages "chapter and pages" output.check
      new.block
      format.book.crossref output.nonnull
    }
  if$
  format.edition output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      format.chapter.pages output
      new.sentence
      publisher "publisher" output.check
      address output
      format.edition output
      format.date "year" output.check
    }
    { format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      format.pages output
      address empty$
 { organization publisher new.sentence.checkb
   organization output
   publisher output
   format.date "year" output.check
 }
 { address output.nonnull
   format.date "year" output.check
   new.sentence
   organization output
   publisher output
 }
      if$
    }
    { format.incoll.inproc.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  author empty$
    { organization empty$
 'skip$
 { organization output.nonnull
   address output
 }
      if$
    }
    { format.authors output.nonnull }
  if$
  new.block
  format.btitle "title" output.check
  author empty$
    { organization empty$
 { address new.block.checka
   address output
 }
 'skip$
      if$
    }
    { organization address new.block.checkb
      organization output
      address output
    }
  if$
  format.edition output
  format.date output
  new.block
  note output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  "Master's thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  title howpublished new.block.checkb
  format.title output
  howpublished new.block.checka
  howpublished output
  format.date output
  new.block
  note output
  fin.entry
  empty.misc.check
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.btitle "title" output.check
  new.block
  "PhD thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  editor empty$
    { organization output }
    { format.editors output.nonnull }

  if$
  new.block
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  address empty$
    { editor empty$
 { publisher new.sentence.checka }
 { organization publisher new.sentence.checkb
   organization output
 }
      if$
      publisher output
      format.date "year" output.check
    }
    { address output.nonnull
      format.date "year" output.check
      new.sentence
      editor empty$
 'skip$
 { organization output }
      if$
      publisher output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  note "note" output.check
  format.date output
  fin.entry
}

FUNCTION {default.type} { misc }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sept."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Softw. Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput.-Aided Design Integrated Circuits"}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Programming"}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Gr."}

MACRO {toms} {"ACM Trans. Math. Softw."}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Prog. Lang. Syst."}

MACRO {tcs} {"Theoretical Comput. Sci."}

READ

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { nameptr #1 >
 { "   " * }
 'skip$
      if$
      s nameptr "{vv{ } }{ll{ }}{  f{ }}{  jj{ }}" format.name$ 't :=
      nameptr numnames = t "others" = and
 { "et al" * }
 { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
 { "to sort, need author or key in " cite$ * warning$
   ""
 }
 { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
 { key empty$
     { "to sort, need author, editor, or key in " cite$ * warning$
       ""
     }
     { key sortify }
   if$
 }
 { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.organization.sort}
{ author empty$

    { organization empty$
 { key empty$
     { "to sort, need author, organization, or key in " cite$ * warning$
       ""
     }
     { key sortify }
   if$
 }
 { "The " #4 organization chop.word sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {editor.organization.sort}
{ editor empty$
    { organization empty$
 { key empty$
     { "to sort, need editor, organization, or key in " cite$ * warning$
       ""
     }
     { key sortify }
   if$
 }
 { "The " #4 organization chop.word sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

FUNCTION {presort}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
 'editor.organization.sort
 { type$ "manual" =
     'author.organization.sort
     'author.sort
   if$
 }
      if$
    }
  if$
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}

SORT

STRINGS { longest.label }

INTEGERS { number.label longest.label.width }

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}

EXECUTE {initialize.longest.label}

ITERATE {longest.label.pass}

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" *
  "\itemsep=-1pt" * % Compact the entries a little.
  write$ newline$
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}

% end of file ieee.bst
% ---------------------------------------------------------------




